On the ratio of lapses in bimetric relativity

The two lapse functions in the Hassan-Rosen bimetric theory are not independent. Without knowing the relation between them, one cannot evolve the equations in the 3+1 formalism. This work computes the ratio of lapses for the spherically symmetric case, which is a prerequisite for numerical bimetric relativity.

==> anc/README.md <==
# The lapse ratio ancillary files

"00-paper-in-color.pdf" contains the paper with the equations in colors.

## Mathematica notebooks

The src subfolder contains Mathematica notebooks with the calculation 
of the ratio of lapses in bimetric relativity.

### 01-packager.nb

This notebook comprises two parts:

* Part I contains the common definitions. Here we create the package 
  "bimetric-ss-nr.m" that contains the 3+1 split of the bimetric 
  field equations in spherically symmetry.

* Part II contains the verification of the expressions from the geometric 
  mean paper. The expressions are compared to those obtained using the 
  direct (manual) projections of the V_g and V_f.

### 02-lapse-ratio.nb

This notebook contains the actual calculation of the lapse ratio by 
expanding the preservation of the bimetric conservation law. 
Evaluation of this notebook creates the package "bimetric-lapses-nr.m".


==> anc/src/01-packager.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    915683,      26246]
NotebookOptionsPosition[    888380,      25459]
NotebookOutlinePosition[    891160,      25528]
CellTagsIndexPosition[    891117,      25525]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Bimetric equations in standard 3+1 form\nreduced to spherical symmetry ",
 StyleBox["(packager)",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic, created 2017-04-04, last modified 2018-06-19", "Text"],

Cell[TextData[{
 StyleBox["Part I",
  FontWeight->"Bold"],
 " contains the common definitions. Here we create the package \
\[OpenCurlyDoubleQuote]",
 StyleBox["bimetric-ss-nr.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] that contains the 3+1 split of the bimetric field \
equations in spherically symmetry."
}], "Text"],

Cell[TextData[{
 StyleBox["Part II",
  FontWeight->"Bold"],
 " contains the verification of the expressions from the ",
 ButtonBox["geometric mean paper",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1803.09752"], None},
  ButtonNote->"https://arxiv.org/abs/1803.09752"],
 ". The expressions are compared to those obtained using the direct (manual) \
projections of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"g", " "}]], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]],
 ".  The bimetric conservation law is obtained by projecting ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Del]", 
    SubscriptBox["V", "g"]}], TraditionalForm]]],
 " and solving for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]],
 "."
}], "Text"],

Cell[TextData[{
 StyleBox["Requirements",
  FontWeight->"Bold"],
 ":"
}], "Text"],

Cell[TextData[{
 "Evoluation of this notebook requires packages ",
 StyleBox["xAct`xCoba`",
  FontWeight->"Bold"],
 " and ",
 StyleBox["xAct`TexAct`",
  FontWeight->"Bold"],
 "."
}], "Text"],

Cell[TextData[{
 StyleBox["Changelog",
  FontWeight->"Bold"],
 ":"
}], "Text"],

Cell[TextData[{
 "2017-04-04  Initial release with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "\[PlusMinus]"], TraditionalForm]]],
 " metrics.\n2017-11-21  Modified ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "-"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "+"], TraditionalForm]]],
 " metrics to ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["g", "~"], TraditionalForm]]],
 ".\n2017-12-05  Solved square root in 2D (1+1) bimetric case.\n2017-12-06  \
Verification of the 3+1 decomposition relative to ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 ".\n2018-02-04  Variables harmonized with the paper.\n2018-02-04  Split into \
two files (old variables and new variables).",
 StyleBox["\n",
  FontWeight->"Bold"],
 "2018-02-05  EoM in terms of the operator components ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{"1", ",", "2"}]], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["K", "~"], 
    RowBox[{"1", ",", "2"}]], TraditionalForm]]],
 ".\n2018-02-07  Updated texNice, texPrint, and texOut.\n2018-02-10  \
Verification of the geom-mean expressions from the paper.\n2018-05-14  \
Calculation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]],
 ", and verification of the bimetric conservation law.\n2018-05-16  Added \
$Vsign to the \[ScriptCapitalP]-functions (used in instantiateShiftedESP) and \
verified $Vsign = \[PlusMinus]1.\n2018-05-18  Convention where uninstantiated \
variables are prefixed with \
\[OpenCurlyDoubleQuote]eq$\[CloseCurlyDoubleQuote] (likegBeta = eq$gBeta).\n\
2018-06-19  An option for the regularized ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["B", "~"], TraditionalForm]]],
 " on export bimetric-ss-nr.m (multiplied with ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]]],
 ")."
}], "Text"],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[CellGroupData[{

Cell["Part I -- Create the package \[OpenCurlyDoubleQuote]bimetric-ss-nr.m\
\[CloseCurlyDoubleQuote]", "Chapter"],

Cell[CellGroupData[{

Cell["Definitions", "Section"],

Cell[CellGroupData[{

Cell["Load xAct", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "Print", "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", "e_", "]"}], ":=", "Null"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"<<", "xAct`xCoba`"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "xAct`TexAct`"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input"],

Cell[CellGroupData[{

Cell["Configuration", "Subsubsection"],

Cell["Deactivate info messages in xTensor:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Info", " ", "=", " ", "False"}], ";"}]], "Input"],

Cell["Deactivate info messages in xCoba:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$CVVerbose", " ", "=", " ", "False"}], ";"}]], "Input"],

Cell["Deactivate definition messages:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}]], "Input"],

Cell["Hide ugly dummies:", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", " ", "=", " ", "xAct`xTensor`ScreenDollarIndices"}], 
  ";"}]], "Input"],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox["V", TraditionalForm]]],
 "-sign convention:"
}], "Text"],

Cell[BoxData[
 StyleBox[
  FrameBox[
   RowBox[{
    RowBox[{"$Vsign", "=", 
     RowBox[{"-", "1"}]}], ";"}]],
  Background->RGBColor[1, 1, 0.85]]], "Input"],

Cell[TextData[{
 StyleBox["The ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox["K", TraditionalForm]],
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["-sign convention is fixed to ",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"-", "1"}]}], TraditionalForm]],
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[".",
  FontColor->RGBColor[1, 0, 0]]
}], "Text"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Operators", "Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  OverscriptBox["A", "k"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " matrix power "
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  OverscriptBox[
   RowBox[{"A_", "?", "MatrixQ"}], "k_"], ":=", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{"A", ",", "k"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"A", "\[CenterDot]", "B"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " matrix multiplication"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrixToScalar", "[", "expr_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Dimensions", "@", "expr"}], "===", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], ",", 
    RowBox[{"expr", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", "expr"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"A_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "@", "A"}]}], "]"}], "//", 
   "matrixToScalar"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"0", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"Dimensions", "@", "A"}]}], "]"}], "//", 
   "matrixToScalar"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"A_", ",", "B__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"A", ",", "B"}], "]"}], "//", "matrixToScalar"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "CenterDot", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], ";"}]], "Input"],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell["\<\
Fix the case when we have a matrix multiplication by a zero scalar,\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "@", "Dot"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dot", "[", 
   RowBox[{"A_", ",", "0"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Dimensions", "@", "A"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dot", "[", 
   RowBox[{"0", ",", "A_"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"Dimensions", "@", "A"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Protect", "@", "Dot"}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[Square]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " flatten a partitioned matrix"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Square]", "x_"}], ":=", 
  RowBox[{"ArrayFlatten", "[", "x", "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[FilledDownTriangle]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " get the spatial part of a matrix or a vector"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledDownTriangle]", "[", 
   RowBox[{"expr_", "?", "MatrixQ"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "expr", "]"}], "\[LeftDoubleBracket]", "2", 
      "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
    RowBox[{"expr", "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "expr", "]"}], "\[LeftDoubleBracket]", "1",
         "\[RightDoubleBracket]"}], "\[Equal]", "1"}], ",", 
      RowBox[{"expr", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", 
        RowBox[{"2", ";;", "All"}]}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"expr", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"2", ";;", "All"}], ",", 
        RowBox[{"2", ";;", "All"}]}], "\[RightDoubleBracket]"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[FilledDownTriangle]", "[", 
   RowBox[{"expr_", "?", "ListQ"}], "]"}], ":=", 
  RowBox[{"expr", "\[LeftDoubleBracket]", 
   RowBox[{"2", ";;", "All"}], "\[RightDoubleBracket]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[CirclePlus]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " direct sum of matrices"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"ClearAll", "@", "CirclePlus"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CirclePlus", "[", 
   RowBox[{"a_", ",", "b__"}], "]"}], ":=", 
  RowBox[{"ArrayFlatten", "@", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"CirclePlus", "[", "b", "]"}]}], "}"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CirclePlus", "[", "a_", "]"}], ":=", "a"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["diag"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " diagonal matrix of elements"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag\[FilledRectangle]", "[", 
   RowBox[{"e_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "@", 
   RowBox[{"Table", "[", 
    RowBox[{"e", ",", "n"}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["\[ScriptCapitalE]", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " elementary symmetric polynomial (ESP)"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalE]", "n_"], "[", "X_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "<", "0"}], "\[Or]", 
     RowBox[{"n", ">", 
      RowBox[{"Length", "@", "X"}]}]}], ",", "0", ",", "\[IndentingNewLine]", 
    RowBox[{"SymmetricPolynomial", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Eigenvalues", "[", "X", "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["Y", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " derivative of ESP"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Y", "n_"], "[", "X_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "<", "0"}], "\[Or]", 
     RowBox[{"n", "\[GreaterEqual]", 
      RowBox[{"Length", "@", "X"}]}]}], ",", "0", ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "0"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "@", "X"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"k", "=", "0"}], "n"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"n", "+", "k"}]], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", "k"], "[", "X", "]"}], 
        OverscriptBox["X", 
         RowBox[{"n", "-", "k"}]]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubsuperscriptBox[
   RowBox[{"\[LeftAngleBracket]", "X", "\[RightAngleBracket]"}], "k", "n"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " shifted elementary symmetric polynomial"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tex", "[", 
   RowBox[{"P", "[", 
    RowBox[{"n_", ",", "k_", ",", "F_"}], "]"}], "]"}], ":=", 
  RowBox[{"\"\<\\\\left\\\\langle\>\"", "<>", 
   RowBox[{"Tex", "@", "F"}], "<>", "\"\<\\\\right\\\\rangle^\>\"", "<>", 
   RowBox[{"Tex", "@", "n"}], "<>", "\"\<_\>\"", "<>", 
   RowBox[{"Tex", "@", "k"}]}]}]], "Input"],

Cell["Utility to instantiate the deformed symmetric polynomials,", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"instantiateShiftedESP", "[", "e_", "]"}], ":=", 
  RowBox[{"e", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"d_", ",", "k_", ",", "x___"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"\[ScriptCapitalP]", "[", 
      RowBox[{"d", ",", "k", ",", "x"}], "]"}]}], "}"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalP]", "[", 
   RowBox[{"n_", ",", "k_", ",", 
    RowBox[{"S_", "?", "MatrixQ"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Vsign", " ", 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"i", "+", "k"}], "]"}], 
     RowBox[{"SymmetricPolynomial", "[", 
      RowBox[{"i", ",", 
       RowBox[{"Eigenvalues", "[", "S", "]"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalP]", "[", 
   RowBox[{"n_", ",", "k_", ",", "ev_List"}], "]"}], ":=", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Vsign", " ", 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"i", "+", "k"}], "]"}], 
     RowBox[{"SymmetricPolynomial", "[", 
      RowBox[{"i", ",", "ev"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalP]", "[", 
   RowBox[{"n_", ",", "k_", ",", "ev_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Vsign", " ", 
     RowBox[{"\[Beta]", "[", 
      RowBox[{"i", "+", "k"}], "]"}], 
     RowBox[{"SymmetricPolynomial", "[", 
      RowBox[{"i", ",", 
       RowBox[{"Table", "[", 
        RowBox[{"ev", ",", "n"}], "]"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PP", "[", 
   RowBox[{
   "n_", ",", "k_", ",", "\[Lambda]_", ",", "k2_", ",", "\[Lambda]2_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"i", "=", "0"}], "k2"], 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"n", ",", 
      RowBox[{"k", "+", "i"}], ",", "\[Lambda]"}], "]"}], 
    RowBox[{"SymmetricPolynomial", "[", 
     RowBox[{"i", ",", 
      RowBox[{"Table", "[", 
       RowBox[{"\[Lambda]2", ",", "k2"}], "]"}]}], "]"}]}]}]}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Utility functions", "Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["printNice"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- print tensorial expression in a nice form"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"printNice", "[", 
   RowBox[{"e_", ",", 
    RowBox[{"extra_:", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ff_", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", "ff"}], ",", 
       RowBox[{
        RowBox[{"ff_", "[", "t", "]"}], "\[RuleDelayed]", "ff"}], ",", 
       RowBox[{
        RowBox[{"ff_", "[", "r", "]"}], "\[RuleDelayed]", "ff"}]}], "}"}]}]}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"e", "//.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"gEA", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"A", ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"gEB", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"B", ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"gK1", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["K", "1"], ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"gK2", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["K", "2"], ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"gAlpha", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\[Alpha]", ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"gBeta", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\[Beta]", ",", "Blue"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"fEA", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          OverscriptBox["A", "~"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{"fEB", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          OverscriptBox["B", "~"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{"fK1", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["K", "~"], "1"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{"fK2", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["K", "~"], "2"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{"fAlpha", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          OverscriptBox["\[Alpha]", "~"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{"fBeta", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          OverscriptBox["\[Beta]", "~"], ",", "Red"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"sER", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"R", ",", "Magenta"}], "]"}]}], ",", 
       RowBox[{"hBeta", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"q", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
       RowBox[{"rhoPF", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["\[Rho]", "PF"], ",", "Purple"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"sLp", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"p", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
       RowBox[{"sLv", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"v", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
       RowBox[{"sLt", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"k$g", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["\[Kappa]", "g"], ",", "Blue"}], "]"}]}], ",", 
       RowBox[{"k$f", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["\[Kappa]", "f"], ",", "Red"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "n_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["\[Beta]", "n"]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"d_", ",", "k_", ",", "x_List"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"HoldForm", "[", 
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"Sequence", "@@", "x"}], "\[RightAngleBracket]"}], "k", 
          "d"], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"d_", ",", "k_", ",", "x___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"HoldForm", "[", 
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", "x", "\[RightAngleBracket]"}], "k", 
          "d"], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"t", "[", "]"}], "\[Rule]", "t"}], ",", 
       RowBox[{
        RowBox[{"r", "[", "]"}], "\[Rule]", "r"}], ",", 
       RowBox[{
        RowBox[{"\[Theta]", "[", "]"}], "\[Rule]", "\[Theta]"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "]"}], "\[Rule]", "\[Phi]"}]}], 
      "\[IndentingNewLine]", "}"}]}], "//.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"n1_", ",", "n2_"}], "]"}], "[", "f_", "]"}], "[", 
        RowBox[{"x1_", ",", "x2_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"sp$der", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"x1", ",", "x2"}], "]"}], "/.", "extra"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n1", ",", "x1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n2", ",", "x2"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"n1_", ",", "n2_", ",", "n3_"}], "]"}], "[", "f_", "]"}], 
        "[", 
        RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"sp$der", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "/.", "extra"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n1", ",", "x1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n2", ",", "x2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n3", ",", "x3"}], "}"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"n1_", ",", "n2_", ",", "n3_", ",", "n4_"}], "]"}], "[", 
         "f_", "]"}], "[", 
        RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"sp$der", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "]"}], "/.", 
          "extra"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"n1", ",", "x1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n2", ",", "x2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n3", ",", "x3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n4", ",", "x4"}], "}"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], "//.", "extra"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sp$der", "[", 
   RowBox[{"f_", ",", "nx_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"DisplayForm", "@", 
   RowBox[{"TagBox", "[", 
    RowBox[{
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SubscriptBox", "[", 
         RowBox[{"\"\<\[PartialD]\>\"", ",", 
          RowBox[{"StyleBox", "[", 
           RowBox[{
            RowBox[{"RowBox", "@", 
             RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                  "Nothing", ",", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"ToBoxes", "@", 
                    RowBox[{"printNice", "@", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], ",", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "&"}], "/@", 
               "nx"}], "\[IndentingNewLine]", "]"}]}], ",", "Red"}], "]"}]}], 
         "]"}], ",", "\"\<\>\"", ",", 
        RowBox[{"ToBoxes", "[", "f", "]"}]}], "}"}], "]"}], ",", "HoldForm"}],
     "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"printHeader", "[", "e_", "]"}], ":=", 
  RowBox[{"CellPrint", "@", 
   RowBox[{"Cell", "[", 
    RowBox[{
     RowBox[{"DisplayForm", "@", "e"}], ",", "\"\<Text\>\"", ",", 
     RowBox[{"FontFamily", "\[Rule]", "\"\<Cambria\>\""}], ",", 
     RowBox[{"CellFrame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"CellMargins", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", " ", "0"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"Inherited", ",", " ", "Inherited"}], "}"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["filterNonZeroNonEqual"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " --",
 " filter rendudant equations"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"filterNonZeroNonEqual", "[", "exprList_", "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"es", "=", 
       RowBox[{"{", "0", "}"}]}], ",", 
      RowBox[{"e", "=", 
       RowBox[{"Flatten", "@", "exprList"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Not", "@", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Thread", "[", 
                RowBox[{"es", "-", 
                 SubscriptBox["e", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]]}], 
                "]"}], ",", 
               RowBox[{"Thread", "[", 
                RowBox[{"es", "+", 
                 SubscriptBox["e", 
                  RowBox[{
                  "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]]}], 
                "]"}]}], "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"es", ",", 
           SubscriptBox["e", 
            RowBox[{"\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]]}],
           "]"}]}], "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "e"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"es", "\[LeftDoubleBracket]", 
      RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"printNonzeroEqs", "[", "method_", "]"}], "[", "e_", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"allZero", "=", "True"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
          "e", "\[LeftDoubleBracket]", "i$n", "\[RightDoubleBracket]"}], "=!=",
           "0"}], ",", 
         RowBox[{
          RowBox[{"allZero", "=", "False"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Echo", "[", 
           RowBox[{
            RowBox[{"method", "[", 
             RowBox[{
             "e", "\[LeftDoubleBracket]", "i$n", "\[RightDoubleBracket]"}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"ToString", "[", "i$n", "]"}], "<>", "\"\<:  \>\""}]}], 
           "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i$n", ",", "1", ",", 
         RowBox[{"Length", "@", "e"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"allZero", ",", 
       RowBox[{"Echo", "[", "\"\<All equations are zero\>\"", "]"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["densitize$lapse"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- redefine lapses"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"densitize$lapse", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"gAlpha", ",", "fAlpha"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"gAlpha", "[", 
         RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"gAlpha2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"gEA", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"fAlpha", "[", 
         RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"fAlpha2", "[", 
          RowBox[{"t", ",", "r"}], "]"}], 
         RowBox[{"fEA", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "expr"}]}], "\[IndentingNewLine]", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"gAlpha2", "\[Rule]", "gAlpha"}], ",", 
      RowBox[{"fAlpha2", "\[Rule]", "fAlpha"}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["convert$K"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- redefine ",
 Cell[BoxData[
  FormBox["K", TraditionalForm]]],
 " variables"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convert$K", "[", "expr_", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gKr", ",", "gK\[Theta]", ",", "fKr", ",", "fK\[Theta]"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gKr", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"gEA", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{"gK1", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gK\[Theta]", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"gEB", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{"gK2", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fKr", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"fEA", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{"fK1", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fK\[Theta]", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"fEB", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], 
       RowBox[{"fK2", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expr", "//", "Simplify"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["simplifyShiftedESP"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- recognize shifted ESP"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simplifyShiftedESP", "[", " ", "expr_", " ", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "$Assumptions", ",", "e2", ",", "countBeta", ",", "countP", ",", 
      "newP"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e2", "=", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"fEB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gEB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], 
          RowBox[{"sER", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"countBeta", "=", "0"}], ";", " ", 
     RowBox[{"e2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "n_", "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"countBeta", "++"}], ")"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"countP", "=", "0"}], ";", " ", 
     RowBox[{"e2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n_", ",", "k_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"countP", "++"}], ")"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"countBeta", ">", "0"}], "&&", 
        RowBox[{"countP", ">", "0"}]}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<#\[Beta][] > 0 and #P[] > 0\>\"", "]"}], 
        ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"countBeta", ">", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"$Assumptions", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "0", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "1", "]"}], 
             UnderscriptBox["sER", "_"]}]}]}], "&&", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "1", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "2", "]"}], 
             UnderscriptBox["sER", "_"]}]}]}], "&&", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "2", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "3", "]"}], 
             UnderscriptBox["sER", "_"]}]}]}], "&&", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"1", ",", "3", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "3", "]"}], "+", 
            RowBox[{
             RowBox[{"\[Beta]", "[", "4", "]"}], 
             UnderscriptBox["sER", "_"]}]}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"e2", "=", 
         RowBox[{"e2", "//", "FullSimplify"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"newP", "=", "0"}], ";", " ", 
     RowBox[{"e2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n_", ",", "k_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{"newP", "++"}], ")"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"newP", ">", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"$Assumptions", "=", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "0", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "0", ",", 
              UnderscriptBox["sER", "_"]}], "]"}], "+", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"1", ",", "1", ",", 
               UnderscriptBox["sER", "_"]}], "]"}], 
             UnderscriptBox["sER", "_"]}]}]}], "&&", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "1", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "1", ",", 
              UnderscriptBox["sER", "_"]}], "]"}], "+", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"1", ",", "2", ",", 
               UnderscriptBox["sER", "_"]}], "]"}], 
             UnderscriptBox["sER", "_"]}]}]}], "&&", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"2", ",", "2", ",", 
             UnderscriptBox["sER", "_"]}], "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", ",", "2", ",", 
              UnderscriptBox["sER", "_"]}], "]"}], "+", 
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{"1", ",", "3", ",", 
               UnderscriptBox["sER", "_"]}], "]"}], 
             UnderscriptBox["sER", "_"]}]}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"e2", "=", 
         RowBox[{"e2", "//", "FullSimplify"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"change", " ", "the", " ", "sign", " ", "of", " ", "V"}], ",", 
       " ", 
       RowBox[{"if", " ", "there", " ", "were", " ", "betas"}]}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"countBeta", ">", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"e2", "=", 
        RowBox[{"e2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"P", "[", 
            RowBox[{"n_", ",", "k_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"$Vsign", " ", 
            RowBox[{"P", "[", 
             RowBox[{"n", ",", "k", ",", "x"}], "]"}]}]}], "}"}]}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"e2", "//", "Simplify"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["convert$p2\[Lambda]"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- convert boost ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 " to Lorentz factor \[Lambda]"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convert$p2\[Lambda]", "[", "expr_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e2", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e2", "=", 
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{"{", 
         RowBox[{
          UnderscriptBox["sLp", "_"], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              UnderscriptBox["sLt", "_"], "2"], "-", "1"}], ")"}], 
           RowBox[{"1", "/", "2"}]]}], "}"}]}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"e2", "/.", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           UnderscriptBox["sLt", "_"], "2"]}]], "\[Rule]", 
        UnderscriptBox["sLp", "_"]}]}], "//", "FullSimplify"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manifold, chart, and scalar fields", "Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[CapitalSigma]t"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Manifold with the abstract indices ",
 Cell[BoxData[
  RowBox[{
  "\[ScriptI]", ",", "\[ScriptJ]", ",", "\[ScriptK]", ",", "\[ScriptL]"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}]
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"\[CapitalSigma]t", ",", "3", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptI]", ",", "\[ScriptJ]", ",", "\[ScriptK]", ",", "\[ScriptL]"}], 
    "}"}]}], "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["\[Gamma]", "\[ScriptI]\[ScriptJ]"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Spatial metric"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", 
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "cdg", ",", 
    RowBox[{"SymbolOfCovD", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<|\>\"", ",", "\"\<D\>\""}], "}"}]}], ",", 
    RowBox[{"PrintAs", "->", "\"\<\[Gamma]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "\[Gamma]", "]"}], ":=", "\"\<\\\\gSp\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "Riccicdg", "]"}], ":=", "\"\<\\\\gR\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "cdg", "]"}], ":=", "\"\<\\\\gD\>\""}], 
  ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  SubscriptBox["\[CurlyPhi]", "\[ScriptI]\[ScriptJ]"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Spatial metric"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{"Off", "[", 
  RowBox[{"DefMetric", "::", "old"}], "]"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", 
    RowBox[{"\[CurlyPhi]", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "cdf", ",", 
    RowBox[{"SymbolOfCovD", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[DoubleVerticalBar]\>\"", ",", 
       "\"\<\!\(\*OverscriptBox[\(D\), \(~\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PrintAs", "->", "\"\<\[CurlyPhi]\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "\[CurlyPhi]", "]"}], ":=", "\"\<\\\\fSp\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "Riccicdf", "]"}], ":=", "\"\<\\\\fR\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tex", "[", "cdf", "]"}], ":=", "\"\<\\\\fD\>\""}], 
  ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["\[CapitalSigma]B"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Chart ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{"r", ",", "\[Theta]", ",", "\[Phi]"}], ")"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " on the spatial slice"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"\[CapitalSigma]B", ",", "\[CapitalSigma]t", ",", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "[", "]"}], ",", 
     RowBox[{"\[Theta]", "[", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "]"}]}], "}"}], ",", 
   RowBox[{"ChartColor", "\[Rule]", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0", ",", "0.7", ",", "0"}], "]"}]}]}], "]"}]], "Input"],

Cell["Convert coordinate index (numbers) to a string,", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coordToString", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\"\<r\>\"", ",", "\"\<\[Theta]\>\"", ",", "\"\<\[Phi]\>\""}], 
    "}"}], "\[LeftDoubleBracket]", "i", 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coordToString", "[", 
   RowBox[{"i_", ",", "j__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"coordToString", "[", "i", "]"}], "<>", 
   RowBox[{"coordToString", "[", "j", "]"}]}]}]}], "Input"],

Cell["Extra time coordinate (ignored by spatial derivatives),", "Text"],

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"t", "[", "]"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"PrintAs", "\[Rule]", "\"\<t\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdg", "[", "n_", "]"}], "[", 
   RowBox[{"t", "[", "]"}], "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdf", "[", "n_", "]"}], "[", 
   RowBox[{"t", "[", "]"}], "]"}], ":=", "0"}]}], "Input"],

Cell["Expand the tensorial expression in the basis \[CapitalSigma]B,", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toB", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{"ToBasis", "[", "\[CapitalSigma]B", "]"}]}], "//", " ", 
       RowBox[{"ToBasis", "[", "\[CapitalSigma]B", "]"}]}], " ", "//", " ", 
      "TraceBasisDummy"}], " ", "//", " ", "ComponentArray"}], " ", "//", " ",
     "ToValues"}], "//", "Simplify"}]}]], "Input"],

Cell[TextData[{
 "Specify components of a vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["v", "i"], TraditionalForm]]]
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allCV", "[", 
   RowBox[{"v_", ",", "v\[FilledRectangle]_", ",", "metric_", ",", 
    RowBox[{"post_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"{", 
         RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}], "]"}], ",", 
       RowBox[{"v\[FilledRectangle]", "//", "post"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"-", 
         RowBox[{"{", 
          RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{
            RowBox[{"-", "\[ScriptI]"}], ",", 
            RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
          RowBox[{"v", "[", "\[ScriptK]", "]"}]}], "//", "toB"}], "//", 
        "post"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dumpCV", "[", "v_", "]"}], ":=", 
  RowBox[{"Row", "@", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "[", "\[ScriptI]", "]"}], ",", "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "\[ScriptI]", "]"}], "//", "toB"}], "//", 
       "MatrixForm"}], "//", "printNice"}], ",", "\"\<, \>\"", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"v", "[", 
      RowBox[{"-", "\[ScriptI]"}], "]"}], ",", "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"-", "\[ScriptI]"}], "]"}], "//", "toB"}], "//", 
       "MatrixForm"}], "//", "printNice"}]}], "\[IndentingNewLine]", 
    "}"}]}]}]], "Input"],

Cell[TextData[{
 "Specify components of a tensor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"i", "\[VeryThinSpace]", "j"}]], TraditionalForm]]]
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allCV2", "[", 
   RowBox[{"T_", ",", "T\[FilledRectangle]_", ",", "metric_", ",", 
    RowBox[{"post_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"\[ScriptJ]", ",", "\[CapitalSigma]B"}], "}"}]}]}], "]"}], 
       ",", 
       RowBox[{"T\[FilledRectangle]", "//", "post"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[ScriptJ]", ",", "\[CapitalSigma]B"}], "}"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{"\[ScriptI]", ",", "\[ScriptK]"}], "]"}], 
          RowBox[{"metric", "[", 
           RowBox[{"\[ScriptJ]", ",", "\[ScriptL]"}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{
            RowBox[{"-", "\[ScriptK]"}], ",", 
            RowBox[{"-", "\[ScriptL]"}]}], "]"}]}], "//", "toB"}], "//", 
        "post"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"\[ScriptJ]", ",", "\[CapitalSigma]B"}], "}"}]}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{"\[ScriptI]", ",", "\[ScriptK]"}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{
            RowBox[{"-", "\[ScriptK]"}], ",", 
            RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], "//", "toB"}], "//", 
        "post"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AllComponentValues", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"{", 
           RowBox[{"\[ScriptI]", ",", "\[CapitalSigma]B"}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[ScriptJ]", ",", "\[CapitalSigma]B"}], "}"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"metric", "[", 
           RowBox[{"\[ScriptJ]", ",", "\[ScriptK]"}], "]"}], 
          RowBox[{"T", "[", 
           RowBox[{
            RowBox[{"-", "\[ScriptI]"}], ",", 
            RowBox[{"-", "\[ScriptK]"}]}], "]"}]}], "//", "toB"}], "//", 
        "post"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dumpCV2", "[", "T_", "]"}], ":=", 
  RowBox[{"Row", "@", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"-", "\[ScriptI]"}], ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{
          RowBox[{"-", "\[ScriptI]"}], ",", 
          RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
       "MatrixForm"}], "//", "printNice"}], ",", "\"\<, \>\"", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T", "[", 
      RowBox[{"\[ScriptI]", ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"\[ScriptI]", ",", 
          RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
       "MatrixForm"}], "//", "printNice"}], ",", "\"\<, \>\"", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"T", "[", 
      RowBox[{
       RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], ",", 
     "\"\< = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{
          RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], "//", 
        "toB"}], "//", "MatrixForm"}], "//", "printNice"}], ",", "\"\<, \>\"",
      ",", "\[IndentingNewLine]", 
     RowBox[{"T", "[", 
      RowBox[{"\[ScriptI]", ",", "\[ScriptJ]"}], "]"}], ",", "\"\< = \>\"", 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"\[ScriptI]", ",", "\[ScriptJ]"}], "]"}], "//", "toB"}], "//",
        "MatrixForm"}], "//", "printNice"}]}], "\[IndentingNewLine]", 
    "}"}]}]}]], "Input"],

Cell["Dump components of scalars, vectors, covectors and tensors", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dumpScalar", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", "]"}], "//", "toB"}], "//", "h"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"e", "//", "printNice"}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"texScalar", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "X_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", "]"}], "//", "toB"}], "//", "h"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"texOut", "[", 
      RowBox[{"X", "\[Equal]", "e"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dumpVector", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "v_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "\[ScriptI]", "]"}], "//", "toB"}], "//", "h"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"e", "//", "printNice"}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"texVector", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "v_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "\[ScriptI]", "]"}], "//", "toB"}], "//", "h"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"texOut", "@", "#"}], "&"}], "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", "r", "]"}], ",", 
          RowBox[{"v", "[", "\[Theta]", "]"}], ",", 
          RowBox[{"v", "[", "\[Phi]", "]"}]}], "}"}], "\[Equal]", "e"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dumpCovector", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "v_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"-", "\[ScriptI]"}], "]"}], "//", "toB"}], "//", "h"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"e", "//", "printNice"}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"texCovector", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "v_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"-", "\[ScriptI]"}], "]"}], "//", "toB"}], "//", "h"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"texOut", "@", "#"}], "&"}], "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"-", "r"}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"-", "\[Theta]"}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"-", "\[Phi]"}], "]"}]}], "}"}], "\[Equal]", "e"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dumpOperator", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "T_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"\[ScriptI]", ",", 
           RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
        "Diagonal"}], "//", "h"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"e", "//", "printNice"}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"texOperator", "[", 
    RowBox[{"h_:", 
     RowBox[{"(", 
      RowBox[{"#", "&"}], ")"}]}], "]"}], "[", "T_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"\[ScriptI]", ",", 
           RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
        "Diagonal"}], "//", "h"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"texOut", "@", "#"}], "&"}], "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"r", ",", 
            RowBox[{"-", "r"}]}], "]"}], ",", 
          RowBox[{"T", "[", 
           RowBox[{"\[Theta]", ",", 
            RowBox[{"-", "\[Theta]"}]}], "]"}], ",", 
          RowBox[{"T", "[", 
           RowBox[{"\[Phi]", ",", 
            RowBox[{"-", "\[Phi]"}]}], "]"}]}], "}"}], "\[Equal]", "e"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData["defineField"],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- Utility to define a scalar field"
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"defineField", "[", " ", 
   RowBox[{"f_", ",", "printAs_", ",", "texAs_"}], " ", "]"}], " ", ":=", " ", 
  RowBox[{"(", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPhi]ieldQ", "[", "f", "]"}], " ", "^=", " ", "True"}], 
    ";", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Tex", "[", "f", "]"}], ":=", "texAs"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"xAct`xTensor`DefScalarFunction", "[", 
     RowBox[{"f", ",", 
      RowBox[{"PrintAs", "\[Rule]", "printAs"}]}], "]"}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  UnderscriptBox["UnderBar", "_"]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}},
  FontSize->14],
 " -- Operator to specify a scalar field"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]ield", " ", "=", " ", 
   RowBox[{"Sequence", "[", " ", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"r", "[", "]"}]}], " ", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnderBar", "[", " ", "f_", " ", "]"}], " ", ":=", " ", 
  RowBox[{"f", "[", " ", 
   RowBox[{
    RowBox[{"t", "[", "]"}], ",", 
    RowBox[{"r", "[", "]"}]}], " ", "]"}]}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"q", ",", "v", ",", "p", ",", "\[Lambda]"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " -- Scalar fields in the ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 "-sector"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"defineField", "[", " ", 
  RowBox[{"hBeta", ",", "\"\<q\>\"", ",", "\"\<\\\\hShift\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", " ", 
  RowBox[{"sLv", ",", "\"\<v\>\"", ",", "\"\<\\\\sLv\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", " ", 
  RowBox[{"sLp", ",", "\"\<p\>\"", ",", "\"\<\\\\sLp\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", " ", 
  RowBox[{"sLt", ",", "\"\<\[Lambda]\>\"", ",", " ", "\"\<\\\\sLt\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", " ", 
  RowBox[{"sER", ",", "\"\<R\>\"", ",", " ", "\"\<\\\\sER\>\""}], 
  "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "A", ",", "B", ",", 
   SubscriptBox["K", "1"], ",", 
   SubscriptBox["K", "2"]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Scalar fields in the ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "-sector"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"defineField", "[", 
  RowBox[{"gAlpha", ",", "\"\<\[Alpha]\>\"", ",", "\"\<\\\\gAlpha\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{"gBeta", ",", "\"\<\[Beta]\>\"", ",", "\"\<\\\\gBeta\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{"gEA", ",", "\"\<A\>\"", ",", "\"\<\\\\gEA\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{"gEB", ",", "\"\<B\>\"", ",", "\"\<\\\\gEB\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "gKr", ",", "\"\<\!\(\*SubscriptBox[\(K\), \(r\)]\)\>\"", " ", ",", 
   "\"\<\\\\gK_{rr}\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "gK\[Theta]", ",", "\"\<\!\(\*SubscriptBox[\(K\), \(\[Theta]\)]\)\>\"", ",",
    " ", "\"\<\\\\gK_{\\\\theta\\\\theta}\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "gK1", ",", "\"\<\!\(\*SubscriptBox[\(K\), \(1\)]\)\>\"", " ", ",", 
   "\"\<\\\\gK_{1}\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "gK2", ",", "\"\<\!\(\*SubscriptBox[\(K\), \(2\)]\)\>\"", ",", " ", 
   "\"\<\\\\gK_{2}\>\""}], "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  RowBox[{
   OverscriptBox["\[Alpha]", "~"], ",", 
   OverscriptBox["\[Beta]", "~"], ",", 
   OverscriptBox["A", "~"], ",", 
   OverscriptBox["B", "~"], ",", 
   SubscriptBox[
    OverscriptBox["K", "~"], "1"], ",", 
   SubscriptBox[
    OverscriptBox["K", "~"], "2"]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " --",
 " Scalar fields in the ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 "-sector"
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"defineField", "[", 
  RowBox[{
  "fAlpha", ",", "\"\<\!\(\*OverscriptBox[\(\[Alpha]\), \(~\)]\)\>\"", ",", 
   "\"\<\\\\fAlpha\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fBeta", ",", "\"\<\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\)\>\"", ",", 
   "\"\<\\\\fBeta\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fEA", ",", "\"\<\!\(\*OverscriptBox[\(A\), \(~\)]\)\>\"", ",", 
   "\"\<\\\\fEA\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fEB", ",", "\"\<\!\(\*OverscriptBox[\(B\), \(~\)]\)\>\"", ",", 
   "\"\<\\\\fEB\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fKr", ",", 
   "\"\<\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \(r\)]\)\>\"", " ", 
   ",", "\"\<\\\\fK_{rr}\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fK\[Theta]", ",", 
   "\"\<\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \(\[Theta]\)]\)\>\"", 
   ",", " ", "\"\<\\\\fK_{\\\\theta\\\\theta}\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fK1", ",", 
   "\"\<\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \(1\)]\)\>\"", " ", 
   ",", "\"\<\\\\fK_{1}\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"defineField", "[", 
  RowBox[{
  "fK2", ",", 
   "\"\<\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \(2\)]\)\>\"", ",", 
   " ", "\"\<\\\\fK_{2}\>\""}], "]"}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensor components", "Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 "The spatial vielbeins  ",
 Cell[BoxData[
  RowBox[{"gE", ",", "fE"}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}],
 " and the metrics ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Gamma]", "\[ScriptI]\[ScriptJ]"], ",", 
   SubscriptBox["\[CurlyPhi]", "\[ScriptI]\[ScriptJ]"]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}]
}], "Subsubsection"],

Cell[TextData[{
 "The Euclidean metric ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Delta]", "^"], TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sEta\[FilledRectangle]", "=", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}]], "Input"],

Cell[TextData[{
 "The identity operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["I", "^"], TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sI\[FilledRectangle]", "=", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ";"}]], "Input"],

Cell[TextData[{
 "The spatial vielbein and the metric in the ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "-sector,"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gE\[FilledRectangle]", "=", 
   RowBox[{"(", GridBox[{
      {
       UnderscriptBox["gEA", "_"], "0", "0"},
      {"0", 
       UnderscriptBox["gEB", "_"], "0"},
      {"0", "0", 
       RowBox[{
        UnderscriptBox["gEB", "_"], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}]}]}
     }], ")"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]\[FilledRectangle]", "=", 
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox[
        UnderscriptBox["gEA", "_"], "2"], "0", "0"},
      {"0", 
       SuperscriptBox[
        UnderscriptBox["gEB", "_"], "2"], "0"},
      {"0", "0", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["gEB", "_"], "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MetricInBasis", "[", 
   RowBox[{"\[Gamma]", ",", 
    RowBox[{"-", "\[CapitalSigma]B"}], ",", "\[Gamma]\[FilledRectangle]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MetricCompute", "[", 
  RowBox[{"\[Gamma]", ",", "\[CapitalSigma]B", ",", "All", ",", 
   RowBox[{"CVSimplify", "\[Rule]", "Simplify"}]}], "]"}]}], "Input"],

Cell[TextData[{
 "The spatial vielbein and the metric in the ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 "-sector,"
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fE\[FilledRectangle]", "=", 
   RowBox[{"(", GridBox[{
      {
       UnderscriptBox["fEA", "_"], "0", "0"},
      {"0", 
       UnderscriptBox["fEB", "_"], "0"},
      {"0", "0", 
       RowBox[{
        UnderscriptBox["fEB", "_"], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]\[FilledRectangle]", "=", 
   RowBox[{"(", GridBox[{
      {
       SuperscriptBox[
        UnderscriptBox["fEA", "_"], "2"], "0", "0"},
      {"0", 
       SuperscriptBox[
        UnderscriptBox["fEB", "_"], "2"], "0"},
      {"0", "0", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["fEB", "_"], "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MetricInBasis", "[", 
   RowBox[{"\[CurlyPhi]", ",", 
    RowBox[{"-", "\[CapitalSigma]B"}], ",", "\[CurlyPhi]\[FilledRectangle]"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MetricCompute", "[", 
  RowBox[{"\[CurlyPhi]", ",", "\[CapitalSigma]B", ",", "All", ",", 
   RowBox[{"CVSimplify", "\[Rule]", "Simplify"}]}], "]"}]}], "Input"],

Cell["Dump Cristoffel symbols,", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChristoffelcdgPD\[CapitalSigma]B", "[", 
    RowBox[{"\[ScriptI]", ",", 
     RowBox[{"-", "\[ScriptJ]"}], ",", 
     RowBox[{"-", "\[ScriptK]"}]}], "]"}], "//", "toB"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
      "i", ",", "\"\<r\>\"", ",", "\"\<\[Theta]\>\"", ",", "\"\<\[Phi]\>\""}],
       "}"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox[
            SuperscriptBox["\[CapitalGamma]", "i"], 
            RowBox[{"coordToString", "[", 
             RowBox[{"j", ",", "k"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"%", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], "//",
              "printNice"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "//", 
     "Transpose"}]}], "]"}], "//", "TableForm"}]}], "Input"],

Cell[BoxData[
 TagBox[GridBox[{
    {"i", "\<\"r\"\>", "\<\"\[Theta]\"\>", "\<\"\[Phi]\"\>"},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"rr\"\>"], 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]], "0", "0"},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"r\[Theta]\"\>"], "0", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]], "0"},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"r\[Phi]\"\>"], "0", "0", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]]},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Theta]r\"\>"], "0", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]], "0"},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Theta]\[Theta]\"\>"], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}], 
       SuperscriptBox[
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "2"]]}], "0", "0"},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Theta]\[Phi]\"\>"], "0", 
     "0", 
     RowBox[{
      InterpretationBox[
       StyleBox["Cot",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Cot,
       Editable->False], "[", "\[Theta]", "]"}]},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Phi]r\"\>"], "0", "0", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]]},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Phi]\[Theta]\"\>"], "0", 
     "0", 
     RowBox[{
      InterpretationBox[
       StyleBox["Cot",
        ShowAutoStyles->False,
        AutoSpacing->False],
       Cot,
       Editable->False], "[", "\[Theta]", "]"}]},
    {
     SubscriptBox[
      SuperscriptBox["\[CapitalGamma]", "i"], "\<\"\[Phi]\[Phi]\"\>"], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Sin",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Sin,
           Editable->False], "[", "\[Theta]", "]"}], "2"], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}], 
       SuperscriptBox[
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "2"]]}], 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        InterpretationBox[
         StyleBox["Cos",
          ShowAutoStyles->False,
          AutoSpacing->False],
         Cos,
         Editable->False], "[", "\[Theta]", "]"}]}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Sin",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Sin,
        Editable->False], "[", "\[Theta]", "]"}]}], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChristoffelcdgPD\[CapitalSigma]B", "[", 
    RowBox[{"\[ScriptI]", ",", 
     RowBox[{"-", "\[ScriptJ]"}], ",", 
     RowBox[{"-", "\[ScriptK]"}]}], "]"}], "//", "toB"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "@", 
  RowBox[{"Flatten", "@", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         SubscriptBox[
          SuperscriptBox["\[CapitalGamma]", 
           RowBox[{"coordToString", "[", "i", "]"}]], "jk"], ",", 
         "\"\< = \>\"", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "//", 
           "printNice"}], "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\"\<, \>\""}], "]"}]}]}]}], "Input"],

Cell[BoxData[
 TemplateBox[{SubscriptBox[
    SuperscriptBox["\[CapitalGamma]", "\"r\""], "jk"],"\" = \"",TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         FractionBox[
          TagBox[
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox[
                RowBox[{"r"}], 
                RGBColor[1, 0, 0]]], "", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
           DisplayForm], 
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False]], "0", "0"}, {"0", 
         RowBox[{"-", 
           FractionBox[
            RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox[
                    RowBox[{"r"}], 
                    RGBColor[1, 0, 0]]], "", 
                  StyleBox["B", 
                   RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
               DisplayForm], " ", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], "0"}, {
        "0", "0", 
         RowBox[{"-", 
           FractionBox[
            RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox[
                    RowBox[{"r"}], 
                    RGBColor[1, 0, 0]]], "", 
                  StyleBox["B", 
                   RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
               DisplayForm], " ", 
              SuperscriptBox[
               RowBox[{
                 InterpretationBox[
                  StyleBox[
                   RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
                   False], Sin, Editable -> False], "[", "\[Theta]", "]"}], 
               "2"], " ", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}]}}, 
       RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
       ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],"\", \"",SubscriptBox[
    SuperscriptBox["\[CapitalGamma]", "\"\[Theta]\""], "jk"],"\" = \"",TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"0", 
         FractionBox[
          TagBox[
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox[
                RowBox[{"r"}], 
                RGBColor[1, 0, 0]]], "", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
           DisplayForm], 
          StyleBox["B", 
           RGBColor[0, 0, 1], StripOnInput -> False]], "0"}, {
         FractionBox[
          TagBox[
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox[
                RowBox[{"r"}], 
                RGBColor[1, 0, 0]]], "", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
           DisplayForm], 
          StyleBox["B", 
           RGBColor[0, 0, 1], StripOnInput -> False]], "0", "0"}, {"0", "0", 
         RowBox[{
           RowBox[{"-", 
             RowBox[{
               InterpretationBox[
                StyleBox[
                 RowBox[{"Cos"}], AutoSpacing -> False, ShowAutoStyles -> 
                 False], Cos, Editable -> False], "[", "\[Theta]", "]"}]}], 
           " ", 
           RowBox[{
             InterpretationBox[
              StyleBox[
               RowBox[{"Sin"}], AutoSpacing -> False, ShowAutoStyles -> 
               False], Sin, Editable -> False], "[", "\[Theta]", "]"}]}]}}, 
       RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
       ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],"\", \"",SubscriptBox[
    SuperscriptBox["\[CapitalGamma]", "\"\[Phi]\""], "jk"],"\" = \"",TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"0", "0", 
         FractionBox[
          TagBox[
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox[
                RowBox[{"r"}], 
                RGBColor[1, 0, 0]]], "", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
           DisplayForm], 
          StyleBox["B", 
           RGBColor[0, 0, 1], StripOnInput -> False]]}, {"0", "0", 
         RowBox[{
           InterpretationBox[
            StyleBox[
             RowBox[{"Cot"}], AutoSpacing -> False, ShowAutoStyles -> False], 
            Cot, Editable -> False], "[", "\[Theta]", "]"}]}, {
         FractionBox[
          TagBox[
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox[
                RowBox[{"r"}], 
                RGBColor[1, 0, 0]]], "", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
           DisplayForm], 
          StyleBox["B", 
           RGBColor[0, 0, 1], StripOnInput -> False]], 
         RowBox[{
           InterpretationBox[
            StyleBox[
             RowBox[{"Cot"}], AutoSpacing -> False, ShowAutoStyles -> False], 
            Cot, Editable -> False], "[", "\[Theta]", "]"}], "0"}}, 
       RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
       ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The extrinsic curvatures ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["K", "\[ScriptI]\[ScriptJ]"], ",", 
   SubscriptBox[
    OverscriptBox["K", "~"], "\[ScriptI]\[ScriptJ]"]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}]
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"gK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<K\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "gK", "]"}], ":=", 
  "\"\<\\\\gK\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"gK", ",", 
   RowBox[{"(", GridBox[{
      {
       UnderscriptBox["gKr", "_"], "0", "0"},
      {"0", 
       UnderscriptBox["gK\[Theta]", "_"], "0"},
      {"0", "0", 
       RowBox[{
        UnderscriptBox["gK\[Theta]", "_"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}
     }], ")"}], ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gKscalar", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"gK", "[", 
      RowBox[{"\[ScriptK]", ",", 
       RowBox[{"-", "\[ScriptK]"}]}], "]"}], "//", "toB"}], "//", 
    "convert$K"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SubscriptBox["K", "1"],
   StripOnInput->False,
   LineColor->RGBColor[0, 0, 1],
   FrontFaceColor->RGBColor[0, 0, 1],
   BackFaceColor->RGBColor[0, 0, 1],
   GraphicsColor->RGBColor[0, 0, 1],
   FontColor->RGBColor[0, 0, 1]], "+", 
  RowBox[{"2", " ", 
   StyleBox[
    SubscriptBox["K", "2"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"fK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(K\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "fK", "]"}], ":=", 
  "\"\<\\\\fK\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"fK", ",", 
   RowBox[{"(", GridBox[{
      {
       UnderscriptBox["fKr", "_"], "0", "0"},
      {"0", 
       UnderscriptBox["fK\[Theta]", "_"], "0"},
      {"0", "0", 
       RowBox[{
        UnderscriptBox["fK\[Theta]", "_"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}
     }], ")"}], ",", "\[CurlyPhi]"}], "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fKscalar", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"fK", "[", 
      RowBox[{"\[ScriptK]", ",", 
       RowBox[{"-", "\[ScriptK]"}]}], "]"}], "//", "toB"}], "//", 
    "convert$K"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   SubscriptBox[
    OverscriptBox["K", "~"], "1"],
   StripOnInput->False,
   LineColor->RGBColor[1, 0, 0],
   FrontFaceColor->RGBColor[1, 0, 0],
   BackFaceColor->RGBColor[1, 0, 0],
   GraphicsColor->RGBColor[1, 0, 0],
   FontColor->RGBColor[1, 0, 0]], "+", 
  RowBox[{"2", " ", 
   StyleBox[
    SubscriptBox[
     OverscriptBox["K", "~"], "2"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The shift vectors ",
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["\[Beta]", "\[ScriptI]"], ",", 
   SuperscriptBox[
    OverscriptBox["\[Beta]", "~"], "\[ScriptI]"]}]],
  CellChangeTimes->{{3.639023037682156*^9, 3.63902305696379*^9}}]
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq$gBeta", "[", 
   RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hBeta", "[", 
    RowBox[{"t", ",", "r"}], "]"}], "+", 
   RowBox[{
    RowBox[{"gAlpha", "[", 
     RowBox[{"t", ",", "r"}], "]"}], 
    SuperscriptBox[
     RowBox[{"gEA", "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"sLv", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$fBeta", "[", 
   RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"hBeta", "[", 
    RowBox[{"t", ",", "r"}], "]"}], "-", 
   RowBox[{
    RowBox[{"fAlpha", "[", 
     RowBox[{"t", ",", "r"}], "]"}], 
    SuperscriptBox[
     RowBox[{"fEA", "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"sLv", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}]}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"instantiateBetas", "[", "e_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gBeta", ",", "fBeta"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gBeta", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"eq$gBeta", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fBeta", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"eq$fBeta", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", "e"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"gBetaVec", "[", "\[ScriptI]", "]"}], ",", "\[CapitalSigma]t", 
    ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[Beta]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "gBetaVec", "]"}], ":=", 
  "\"\<\\\\gShift\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV", "[", 
  RowBox[{"gBetaVec", ",", 
   RowBox[{"{", 
    RowBox[{
     UnderscriptBox["gBeta", "_"], ",", "0", ",", "0"}], "}"}], ",", 
   "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"fBetaVec", "[", "\[ScriptI]", "]"}], ",", "\[CapitalSigma]t", 
    ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*OverscriptBox[\(\[Beta]\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "fBetaVec", "]"}], ":=", 
  "\"\<\\\\fShift\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allCV", "[", 
   RowBox[{"fBetaVec", ",", 
    RowBox[{"{", 
     RowBox[{
      UnderscriptBox["fBeta", "_"], ",", "0", ",", "0"}], "}"}], ",", 
    "\[CurlyPhi]"}], "]"}], ";"}]}], "Input"],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Projections of the Einstein and Ricci tensors", "Section"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Constraints",
 FontWeight->"Bold"]], "Subsection"],

Cell[CellGroupData[{

Cell[TextData[{
 "The scalar constraints ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalC]", ",", 
    OverscriptBox["\[ScriptCapitalC]", "~"]}], TraditionalForm]]]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"RicciScalarcdg", "[", "]"}], "+", 
     RowBox[{
      RowBox[{"gK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"gK", "[", 
       RowBox[{"\[ScriptL]", ",", 
        RowBox[{"-", "\[ScriptL]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"gK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
      RowBox[{"gK", "[", 
       RowBox[{"\[ScriptI]", ",", "\[ScriptJ]"}], "]"}]}]}], ")"}], "/", 
   "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gC$scalar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "FullSimplify"}],
     "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", 
  RowBox[{"(", 
   RowBox[{"%", "//", "printNice"}], ")"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"K", 
            StyleBox[GridBox[{
               {" ", " "},
               {"\[ScriptI]", "\[ScriptJ]"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptI]", "\[ScriptJ]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[$CellContext`\[ScriptI], $CellContext`\[ScriptJ]],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptL]", " "},
              {" ", "\[ScriptL]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[$CellContext`\[ScriptL], -$CellContext`\[ScriptL]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{"R", "[", "D", "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RicciScalarcdg[],
      Editable->False]}], ")"}]}], "\[Equal]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "3"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "+", 
   RowBox[{"2", " ", 
    StyleBox[
     SubscriptBox["K", "1"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   SuperscriptBox[
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], "2"]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"RicciScalarcdf", "[", "]"}], "+", 
     RowBox[{
      RowBox[{"fK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"fK", "[", 
       RowBox[{"\[ScriptL]", ",", 
        RowBox[{"-", "\[ScriptL]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"fK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
      RowBox[{"fK", "[", 
       RowBox[{"\[ScriptI]", ",", "\[ScriptJ]"}], "]"}]}]}], ")"}], "/", 
   "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fC$scalar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "FullSimplify"}],
     "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", 
  RowBox[{"(", 
   RowBox[{"%", "//", "printNice"}], ")"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {
            OverscriptBox["K", "~"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"\[ScriptI]", "\[ScriptJ]"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->Rational[39, 4]]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
        Editable->False]}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptI]", "\[ScriptJ]"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[$CellContext`\[ScriptI], $CellContext`\[ScriptJ]],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptL]", " "},
              {" ", "\[ScriptL]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[$CellContext`\[ScriptL], -$CellContext`\[ScriptL]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[
       RowBox[{"R", "[", 
        OverscriptBox["D", "~"], "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RicciScalarcdf[],
      Editable->False]}], ")"}]}], "\[Equal]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   RowBox[{"2", " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "1"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   SuperscriptBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], "2"]}]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The vector constraints ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalC]", "i"], ",", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalC]", "~"], "i"]}], TraditionalForm]]],
 "   (",
 StyleBox["note down indices!",
  FontWeight->"Bold"],
 ")"
}], "Subsubsection"],

Cell["Note that we have index down below,", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cdg", "[", 
     RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
    RowBox[{"gK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], 
    RowBox[{
     RowBox[{"cdg", "[", 
      RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
     RowBox[{"gK", "[", 
      RowBox[{"\[ScriptK]", ",", 
       RowBox[{"-", "\[ScriptK]"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gC$vector", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", 
  RowBox[{"(", 
   RowBox[{"%", "//", "printNice"}], ")"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "\[ScriptI]"], GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`cdg[-$CellContext`\[ScriptI]][
       $CellContext`gK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]]],
      Editable->False], ")"}]}], "+", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["D", "\[ScriptJ]"], GridBox[{
        {"K", 
         StyleBox[GridBox[{
            {" ", "\[ScriptJ]"},
            {"\[ScriptI]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cdg[-$CellContext`\[ScriptJ]][
     $CellContext`gK[-$CellContext`\[ScriptI], $CellContext`\[ScriptJ]]],
    Editable->False]}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          SubscriptBox["K", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], " ", 
       StyleBox[
        SubscriptBox["K", "1"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], " ", 
       StyleBox[
        SubscriptBox["K", "2"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]]}], ",", "0", ",", "0"}], 
   "}"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cdf", "[", 
     RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
    RowBox[{"fK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], 
    RowBox[{
     RowBox[{"cdf", "[", 
      RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
     RowBox[{"fK", "[", 
      RowBox[{"\[ScriptK]", ",", 
       RowBox[{"-", "\[ScriptK]"}]}], "]"}], "]"}]}]}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[Gamma]", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", "\[ScriptJ]"}], "]"}], " ", "=", " ", 
    RowBox[{"delta", " ", 
     RowBox[{"function", "!"}]}]}], " ", "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fC$vector", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", 
  RowBox[{"(", 
   RowBox[{"%", "//", "printNice"}], ")"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox[
         OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`cdf[-$CellContext`\[ScriptI]][
       $CellContext`fK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]]],
      Editable->False], ")"}]}], "+", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox[
       OverscriptBox["D", "~"], "\[ScriptJ]"], GridBox[{
        {
         OverscriptBox["K", "~"], 
         StyleBox[GridBox[{
            {" ", "\[ScriptJ]"},
            {"\[ScriptI]", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`cdf[-$CellContext`\[ScriptJ]][
     $CellContext`fK[-$CellContext`\[ScriptI], $CellContext`\[ScriptJ]]],
    Editable->False]}], "\[Equal]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "1"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], 
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], 
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]]}], ",", "0", ",", "0"}], 
   "}"}]}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Evolution equations",
 FontWeight->"Bold"]], "Subsection"],

Cell[CellGroupData[{

Cell["The evolution eqs for the spatial metric of g", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"#", ",", 
      RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$dot$gSp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "//", "Diagonal"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       UnderscriptBox["gEA", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["gEB", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["gEB", "_"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], 
   UnderscriptBox["gAlpha", "_"], 
   RowBox[{"gK", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"cdg", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
   RowBox[{"gBetaVec", "[", 
    RowBox[{"-", "\[ScriptJ]"}], "]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"cdg", "[", 
    RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
   RowBox[{"gBetaVec", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$eq$gSp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Diagonal"}], 
     ")"}], "/", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       UnderscriptBox["gEA", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["gEB", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["gEB", "_"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox["\[Alpha]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`gAlpha,
     Editable->False], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"K", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptI]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["D", "\[ScriptI]"], GridBox[{
       {"\[Beta]", 
        StyleBox[GridBox[{
           {" "},
           {"\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`cdg[-$CellContext`\[ScriptI]][
    $CellContext`gBetaVec[-$CellContext`\[ScriptJ]]],
   Editable->False], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["D", "\[ScriptJ]"], GridBox[{
       {"\[Beta]", 
        StyleBox[GridBox[{
           {" "},
           {"\[ScriptI]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`cdg[-$CellContext`\[ScriptJ]][
    $CellContext`gBetaVec[-$CellContext`\[ScriptI]]],
   Editable->False]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The evolution eqs for the spatial metric of \!\(\*
StyleBox[\"g\",
FontSlant->\"Italic\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", 
   RowBox[{"Thread", "[", 
    RowBox[{"evol$dot$gSp", "\[Equal]", "evol$eq$gSp"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "evolution", " ", "eqs", " ", "for", " ", "the", " ", 
  "spatial", " ", "metric", " ", "of", " ", 
  StyleBox["g",
   FontSlant->"Italic"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["\[Beta]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "-", 
   RowBox[{
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "1"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "-", 
   RowBox[{
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "-", 
   RowBox[{
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}]}]}]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The evolution eqs for the spatial metric of f", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CurlyPhi]", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"#", ",", 
      RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$dot$fSp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "//", "Diagonal"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       UnderscriptBox["fEA", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["fEB", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["fEB", "_"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], 
   UnderscriptBox["fAlpha", "_"], 
   RowBox[{"fK", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"cdf", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
   RowBox[{"fBetaVec", "[", 
    RowBox[{"-", "\[ScriptJ]"}], "]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"cdf", "[", 
    RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
   RowBox[{"fBetaVec", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$eq$fSp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Diagonal"}], 
     ")"}], "/", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", 
       UnderscriptBox["fEA", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["fEB", "_"]}], ",", 
      RowBox[{"2", 
       UnderscriptBox["fEB", "_"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`fAlpha,
     Editable->False], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["K", "~"], 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptI]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox[
      OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
       {
        OverscriptBox["\[Beta]", "~"], 
        StyleBox[GridBox[{
           {" "},
           {"\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`cdf[-$CellContext`\[ScriptI]][
    $CellContext`fBetaVec[-$CellContext`\[ScriptJ]]],
   Editable->False], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox[
      OverscriptBox["D", "~"], "\[ScriptJ]"], GridBox[{
       {
        OverscriptBox["\[Beta]", "~"], 
        StyleBox[GridBox[{
           {" "},
           {"\[ScriptI]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`cdf[-$CellContext`\[ScriptJ]][
    $CellContext`fBetaVec[-$CellContext`\[ScriptI]]],
   Editable->False]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The evolution eqs for the spatial metric of \!\(\*
StyleBox[\"f\",
FontSlant->\"Italic\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", 
   RowBox[{"Thread", "[", 
    RowBox[{"evol$dot$fSp", "\[Equal]", "evol$eq$fSp"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "evolution", " ", "eqs", " ", "for", " ", "the", " ", 
  "spatial", " ", "metric", " ", "of", " ", 
  StyleBox["f",
   FontSlant->"Italic"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["\[Beta]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "-", 
   RowBox[{
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "1"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "-", 
   RowBox[{
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "-", 
   RowBox[{
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]}]}]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The evolution eqs for the extrinsic curvature of g", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
   "convert$K"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", "%"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rawEvol$dot$gK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "//", "Diagonal"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   UnderscriptBox["gAlpha", "_"], 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Riccicdg", "[", 
      RowBox[{
       RowBox[{"-", "\[ScriptI]"}], ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"gK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"gK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"gK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"gK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    ")"}]}], "-", 
  RowBox[{
   RowBox[{"cdg", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
   RowBox[{
    RowBox[{"cdg", "[", 
     RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
    UnderscriptBox["gAlpha", "_"], "]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"LieD", "[", 
    RowBox[{
     RowBox[{"gBetaVec", "[", "\[ScriptL]", "]"}], ",", "cdg"}], "]"}], "[", 
   RowBox[{"gK", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rawEvol$eq$gK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Diagonal"}], "//",
       "Simplify"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$dot$gK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       UnderscriptBox["#", "_"], ",", 
       RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"gK1", ",", "gK2", ",", "gK2"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"rawEvol$dot$gK", "\[Equal]", "rawEvol$eq$gK"}], "]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"evol$dot$gSp", "\[Rule]", "evol$eq$gSp"}], "]"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$eq$gK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["gK1", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$gK", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["gK2", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$gK", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["gK2", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$gK", "\[LeftDoubleBracket]", "3", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox["\[Alpha]",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`gAlpha,
     Editable->False], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[ScriptI]", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptK]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[$CellContext`\[ScriptK], -$CellContext`\[ScriptJ]],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[ScriptI]", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"K", 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`gK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"R", "[", "D", "]"}], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[ScriptI]", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Riccicdg[-$CellContext`\[ScriptI], \
-$CellContext`\[ScriptJ]],
      Editable->False]}], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"K", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptK]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gK[-$CellContext`\[ScriptK], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"\[Beta]", 
          StyleBox[GridBox[{
             {"\[ScriptK]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`gBetaVec[$CellContext`\[ScriptK]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"K", 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptI]", "\[ScriptK]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptK]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptJ]"], GridBox[{
         {"\[Beta]", 
          StyleBox[GridBox[{
             {"\[ScriptK]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptJ]][
      $CellContext`gBetaVec[$CellContext`\[ScriptK]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Beta]", 
        StyleBox[GridBox[{
           {"\[ScriptK]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gBetaVec[$CellContext`\[ScriptK]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptK]"], GridBox[{
         {"K", 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[ScriptI]", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptK]][
      $CellContext`gK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{"D", ",", 
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0., 0.7, 0.]]}], "]"}], 
        StyleBox[GridBox[{
           {
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]], " ", " "},
           {" ", "\[ScriptI]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ChristoffelcdgPD\[CapitalSigma]B[{
     1, $CellContext`\[CapitalSigma]B}, -$CellContext`\[ScriptI], \
-$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Alpha]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`gAlpha,
      Editable->False], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", 
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]]},
           {"\[ScriptI]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Basis[-$CellContext`\[ScriptI], {
     1, $CellContext`\[CapitalSigma]B}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", 
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]]},
           {"\[ScriptJ]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Basis[-$CellContext`\[ScriptJ], {
     1, $CellContext`\[CapitalSigma]B}],
    Editable->False], " ", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox["\[Alpha]",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`gAlpha,
      Editable->False], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The evolution eqs for the extrinsic curvature of \!\(\*
StyleBox[\"g\",
FontSlant->\"Italic\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", 
   RowBox[{"Thread", "[", 
    RowBox[{"evol$dot$gK", "\[Equal]", "evol$eq$gK"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "evolution", " ", "eqs", " ", "for", " ", "the", " ", 
  "extrinsic", " ", "curvature", " ", "of", " ", 
  StyleBox["g",
   FontSlant->"Italic"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox["K", "1"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm]}], 
    SuperscriptBox[
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "3"]], "-", 
   FractionBox[
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox[
         RowBox[{"r", "r"}],
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], 
    SuperscriptBox[
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "3"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox["K", "1"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox["K", "1"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]}], "+", 
   RowBox[{"2", " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "1"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["\[Alpha]",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
   FractionBox[
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    SuperscriptBox[
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], ")"}], "2"], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "3"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "-", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox["K", "2"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "1"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{"2", " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["\[Alpha]",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
   FractionBox[
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    SuperscriptBox[
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], ")"}], "2"], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "3"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "-", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox["K", "2"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox["\[Beta]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "1"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}], "+", 
   RowBox[{"2", " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"]}]}]}]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The evolution eqs for the extrinsic curvature of f", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fK", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
   "convert$K"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"#", ",", 
      RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", "%"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rawEvol$dot$fK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "//", "Diagonal"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   UnderscriptBox["fAlpha", "_"], 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Riccicdf", "[", 
      RowBox[{
       RowBox[{"-", "\[ScriptI]"}], ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"fK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"fK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"fK", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}]}], "]"}], 
      RowBox[{"fK", "[", 
       RowBox[{
        RowBox[{"-", "\[ScriptI]"}], ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    ")"}]}], "-", 
  RowBox[{
   RowBox[{"cdf", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
   RowBox[{
    RowBox[{"cdf", "[", 
     RowBox[{"-", "\[ScriptJ]"}], "]"}], "[", 
    UnderscriptBox["fAlpha", "_"], "]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"LieD", "[", 
    RowBox[{
     RowBox[{"fBetaVec", "[", "\[ScriptL]", "]"}], ",", "cdf"}], "]"}], "[", 
   RowBox[{"fK", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptI]"}], ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rawEvol$eq$fK", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"%", "//", "toB"}], "//", "convert$K"}], "//", "Diagonal"}], "//",
       "Simplify"}], ")"}], "/", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "[", "]"}], "]"}], "2"]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$dot$fK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       UnderscriptBox["#", "_"], ",", 
       RowBox[{"t", "[", "]"}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{"fK1", ",", "fK2", ",", "fK2"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"rawEvol$dot$fK", "\[Equal]", "rawEvol$eq$fK"}], "]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"evol$dot$fSp", "\[Rule]", "evol$eq$fSp"}], "]"}]}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evol$eq$fK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["fK1", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$fK", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["fK2", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$fK", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["fK2", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
           "%", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "evol$dot$fK", "\[LeftDoubleBracket]", "3", 
            "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], "//", 
     "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`fAlpha,
     Editable->False], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[ScriptI]", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptK]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[$CellContext`\[ScriptK], -$CellContext`\[ScriptJ]],
       Editable->False]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {" ", " "},
              {"\[ScriptI]", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["K", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptK]", " "},
              {" ", "\[ScriptK]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`fK[$CellContext`\[ScriptK], -$CellContext`\[ScriptK]],
       Editable->False]}], "+", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"R", "[", 
           OverscriptBox["D", "~"], "]"}], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[ScriptI]", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Riccicdf[-$CellContext`\[ScriptI], \
-$CellContext`\[ScriptJ]],
      Editable->False]}], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["K", "~"], 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptK]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fK[-$CellContext`\[ScriptK], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
         {
          OverscriptBox["\[Beta]", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptK]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptI]][
      $CellContext`fBetaVec[$CellContext`\[ScriptK]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["K", "~"], 
        StyleBox[GridBox[{
           {" ", " "},
           {"\[ScriptI]", "\[ScriptK]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptK]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptJ]"], GridBox[{
         {
          OverscriptBox["\[Beta]", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptK]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptJ]][
      $CellContext`fBetaVec[$CellContext`\[ScriptK]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Beta]", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptK]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fBetaVec[$CellContext`\[ScriptK]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptK]"], GridBox[{
         {
          OverscriptBox["K", "~"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"\[ScriptI]", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptK]][
      $CellContext`fK[-$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{
          OverscriptBox["D", "~"], ",", 
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0., 0.7, 0.]]}], "]"}], 
        StyleBox[GridBox[{
           {
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]], " ", " "},
           {" ", "\[ScriptI]", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ChristoffelcdfPD\[CapitalSigma]B[{
     1, $CellContext`\[CapitalSigma]B}, -$CellContext`\[ScriptI], \
-$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`fAlpha,
      Editable->False], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", 
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]]},
           {"\[ScriptI]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Basis[-$CellContext`\[ScriptI], {
     1, $CellContext`\[CapitalSigma]B}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"e", 
        StyleBox[GridBox[{
           {" ", 
            StyleBox["1",
             FontColor->RGBColor[0., 0.7, 0.]]},
           {"\[ScriptJ]", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    xAct`xTensor`Basis[-$CellContext`\[ScriptJ], {
     1, $CellContext`\[CapitalSigma]B}],
    Editable->False], " ", 
   RowBox[{
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`fAlpha,
      Editable->False], 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
     InterpretationBox[
      StyleBox["t",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`t[],
      Editable->False], ",", 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]}], "]"}]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The evolution eqs for the extrinsic curvature of \!\(\*
StyleBox[\"f\",
FontSlant->\"Italic\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", 
   RowBox[{"Thread", "[", 
    RowBox[{"evol$dot$fK", "\[Equal]", "evol$eq$fK"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "evolution", " ", "eqs", " ", "for", " ", "the", " ", 
  "extrinsic", " ", "curvature", " ", "of", " ", 
  StyleBox["f",
   FontSlant->"Italic"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm]}], 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "3"]], "-", 
   FractionBox[
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox[
         RowBox[{"r", "r"}],
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "1"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
   RowBox[{"2", " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "1"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"], " ", 
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], "+", 
   FractionBox[
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], ")"}], "2"], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "-", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "1"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{"2", " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]}]}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  TagBox[
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", 
      StyleBox["t",
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]], 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm],
   DisplayForm], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"], " ", 
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], "+", 
   FractionBox[
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], ")"}], "2"], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox["r",
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "-", 
   FractionBox[
    RowBox[{
     TagBox[
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", 
         StyleBox[
          RowBox[{"r", "r"}],
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm],
      DisplayForm], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    StyleBox[
     OverscriptBox["\[Beta]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "1"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{"2", " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"]}]}]}]], "Print"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Decomposition of the bimetric potential", "Section"],

Cell[CellGroupData[{

Cell["Definitions related to the potential", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    UnderscriptBox["sLt", "_"], "\[GreaterEqual]", "1"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[TextData[{
 "The beta parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "n"], TraditionalForm]]],
 " "
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"DefInertHead", "[", "\[Beta]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", " ", 
   RowBox[{"\[Beta]", "[", "n_", "]"}], " ", "]"}], ":=", 
  RowBox[{"\"\<\\\\beta_{\>\"", "<>", 
   RowBox[{"Tex", "[", "n", "]"}], "<>", "\"\<}\>\""}]}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cdg", "[", "n_", "]"}], "[", 
   RowBox[{"\[Beta]", "[", "m_", "]"}], "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cdf", "[", "n_", "]"}], "[", 
   RowBox[{"\[Beta]", "[", "m_", "]"}], "]"}], ":=", "0"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The boost vectors and the Lorentz factor ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["n", "~"], TraditionalForm]]],
 " "
}], "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sLp\[FilledRectangle]", "=", 
   RowBox[{"(", GridBox[{
      {
       UnderscriptBox["sLp", "_"]},
      {"0"},
      {"0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sLt\[FilledRectangle]", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
     RowBox[{"1", "/", "2"}]]}], " ", ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sLv\[FilledRectangle]", "=", 
    RowBox[{"sLp\[FilledRectangle]", "/", "sLt\[FilledRectangle]"}]}], ";"}], 
  " "}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sgn\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["gE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLv\[FilledRectangle]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sgn", "[", "\[ScriptI]", "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<n\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sgn", "]"}], ":=", 
  "\"\<\\\\sgn\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV", "[", 
  RowBox[{"sgn", ",", 
   RowBox[{"Flatten", "@", "sgn\[FilledRectangle]"}], ",", "\[Gamma]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", "\"\<The boost vector \!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sgn", "//", 
  RowBox[{"dumpVector", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "boost", " ", "vector", " ", 
  StyleBox["n",
   FontSlant->"Italic"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], 
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}]], ",", "0", ",", "0"}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfn\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["fE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLv\[FilledRectangle]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sfn", "[", "\[ScriptI]", "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(n\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sfn", "]"}], ":=", 
  "\"\<\\\\sfn\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV", "[", 
  RowBox[{"sfn", ",", 
   RowBox[{"Flatten", "@", "sfn\[FilledRectangle]"}], ",", "\[CurlyPhi]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", "\"\<The boost vector \!\(\*OverscriptBox[
StyleBox[\"n\",
FontSlant->\"Italic\"], \"~\"]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sfn", "//", 
  RowBox[{"dumpVector", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "boost", " ", "vector", " ", 
  OverscriptBox[
   StyleBox["n",
    FontSlant->"Italic"], "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], 
    RowBox[{
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], ",", "0", ",", "0"}], "}"}]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The spatial part of the Lorentz transformation ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalQ]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalQ]", "~"], TraditionalForm]]]
}], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sLs\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"sI\[FilledRectangle]", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "+", "sLt\[FilledRectangle]"}]], 
      RowBox[{"sLp\[FilledRectangle]", "\[CenterDot]", 
       SuperscriptBox["sLp\[FilledRectangle]", "\[Transpose]"]}]}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The spatial part of the Lorentz transformation \!\(\*OverscriptBox[\(\
\[CapitalLambda]\), \(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Row", "@", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*OverscriptBox[\(\[CapitalLambda]\), \(~\)]\) =\>\"", ",", 
     RowBox[{
      RowBox[{"sLs\[FilledRectangle]", "//", "printNice"}], "//", 
      "MatrixForm"}]}], "}"}]}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "spatial", " ", "part", " ", "of", " ", "the", " ", 
  "Lorentz", " ", "transformation", " ", 
  OverscriptBox["\[CapitalLambda]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*OverscriptBox[\\(\[CapitalLambda]\\), \\(~\\)]\\) =\"",TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         SqrtBox[
          RowBox[{"1", "+", 
            SuperscriptBox[
             StyleBox["p", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], "2"]}]], "0", 
         "0"}, {"0", "1", "0"}, {"0", "0", "1"}}, RowSpacings -> 1, 
       ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
       Center], "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sgQ\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["gE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLs\[FilledRectangle]", 
    "\[CenterDot]", "sLs\[FilledRectangle]", "\[CenterDot]", 
    "gE\[FilledRectangle]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfQ\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["fE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLs\[FilledRectangle]", 
    "\[CenterDot]", "sLs\[FilledRectangle]", "\[CenterDot]", 
    "fE\[FilledRectangle]"}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The transformed LT spatial part \[ScriptCapitalQ] and \
\!\(\*OverscriptBox[\(\[ScriptCapitalQ]\), \(~\)]\)\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"Print", "@", 
  RowBox[{"Row", "@", 
   RowBox[{"{", 
    RowBox[{"\"\<\[ScriptCapitalQ] =\>\"", ",", 
     RowBox[{
      RowBox[{"sgQ\[FilledRectangle]", "//", "printNice"}], "//", 
      "MatrixForm"}], ",", 
     "\"\<,  \!\(\*OverscriptBox[\(\[ScriptCapitalQ]\), \(~\)]\) = \>\"", ",", 
     RowBox[{
      RowBox[{"sfQ\[FilledRectangle]", "//", "printNice"}], "//", 
      "MatrixForm"}]}], "}"}]}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "transformed", " ", "LT", " ", "spatial", " ", "part", 
  " ", "\[ScriptCapitalQ]", " ", "and", " ", 
  OverscriptBox["\[ScriptCapitalQ]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 TemplateBox[{"\"\[ScriptCapitalQ] =\"",TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         RowBox[{"1", "+", 
           SuperscriptBox[
            StyleBox["p", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "2"]}], "0", "0"}, {
        "0", "1", "0"}, {"0", "0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   "\",  \\!\\(\\*OverscriptBox[\\(\[ScriptCapitalQ]\\), \\(~\\)]\\) = \"",
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{
         RowBox[{"1", "+", 
           SuperscriptBox[
            StyleBox["p", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "2"]}], "0", "0"}, {
        "0", "1", "0"}, {"0", "0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
       1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
      "\[NoBreak]", ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The spatial square-root variables: ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalD]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalB]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalD]", "~"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalB]", "~"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalV]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalV]", "~"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalU]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalU]", "~"], TraditionalForm]]]
}], "Subsubsection"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[ScriptCapitalD]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalB]", TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sgD\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["fE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["sLs\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "gE\[FilledRectangle]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sgD", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptCapitalD]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sgD", "]"}], ":=", 
  "\"\<\\\\sgD\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sgD", ",", 
   RowBox[{
    RowBox[{
    "\[Gamma]\[FilledRectangle]", "\[CenterDot]", "sgD\[FilledRectangle]"}], "//",
     "Simplify"}], ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The spatial square root variable \[ScriptCapitalD]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"sgD", "//", 
  RowBox[{"dumpOperator", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "spatial", " ", "square", " ", "root", " ", "variable", 
  " ", "\[ScriptCapitalD]"}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    RowBox[{
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], ",", 
   FractionBox[
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]], ",", 
   FractionBox[
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]]}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sgB\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["gE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLs\[FilledRectangle]", 
    "\[CenterDot]", "fE\[FilledRectangle]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sgB", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptCapitalB]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sgB", "]"}], ":=", 
  "\"\<\\\\sgB\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sgB", ",", 
   RowBox[{
    RowBox[{
    "\[Gamma]\[FilledRectangle]", "\[CenterDot]", "sgB\[FilledRectangle]"}], "//",
     "Simplify"}], ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The spatial square root variable \[ScriptCapitalB]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"sgB", "//", 
  RowBox[{"dumpOperator", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "spatial", " ", "square", " ", "root", " ", "variable", 
  " ", "\[ScriptCapitalB]"}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], ",", 
   FractionBox[
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], ",", 
   FractionBox[
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]]}], "}"}]], "Print"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalD]", "~"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalB]", "~"], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfD\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["gE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", 
    OverscriptBox["sLs\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "fE\[FilledRectangle]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sfD", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*OverscriptBox[\(\[ScriptCapitalD]\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sfD", "]"}], ":=", 
  "\"\<\\\\sfD\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sfD", ",", 
   RowBox[{
    RowBox[{
    "\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", 
     "sfD\[FilledRectangle]"}], "//", "Simplify"}], ",", "\[CurlyPhi]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The spatial square root variable \!\(\*OverscriptBox[\(\
\[ScriptCapitalD]\), \(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sfD", "//", 
  RowBox[{"dumpOperator", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "spatial", " ", "square", " ", "root", " ", "variable", 
  " ", 
  OverscriptBox["\[ScriptCapitalD]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}]], ",", 
   FractionBox[
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], ",", 
   FractionBox[
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]]}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sfB\[FilledRectangle]", "=", 
   RowBox[{
    OverscriptBox["fE\[FilledRectangle]", 
     RowBox[{"-", "1"}]], "\[CenterDot]", "sLs\[FilledRectangle]", 
    "\[CenterDot]", "gE\[FilledRectangle]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sfB", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptCapitalB]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sfB", "]"}], ":=", 
  "\"\<\\\\sfB\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sfB", ",", 
   RowBox[{
    RowBox[{
    "\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", 
     "sfB\[FilledRectangle]"}], "//", "Simplify"}], ",", "\[CurlyPhi]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The spatial square root variable \!\(\*OverscriptBox[\(\
\[ScriptCapitalB]\), \(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sfB", "//", 
  RowBox[{"dumpOperator", "[", "convert$p2\[Lambda]", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "spatial", " ", "square", " ", "root", " ", "variable", 
  " ", 
  OverscriptBox["\[ScriptCapitalB]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}], 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]], ",", 
   FractionBox[
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]], ",", 
   FractionBox[
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]]}], "}"}]], "Print"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sgB\[FilledRectangle]", "\[Equal]", 
     RowBox[{"Inverse", "@", "sgD\[FilledRectangle]"}]}], "\[And]", 
    RowBox[{"sgB\[FilledRectangle]", "\[Equal]", 
     RowBox[{
     "sfD\[FilledRectangle]", "\[CenterDot]", "sfQ\[FilledRectangle]"}]}], 
    "\[And]", 
    RowBox[{"sfB\[FilledRectangle]", "\[Equal]", 
     RowBox[{"Inverse", "@", "sfD\[FilledRectangle]"}]}], "\[And]", 
    RowBox[{"sfB\[FilledRectangle]", "\[Equal]", 
     RowBox[{
     "sgD\[FilledRectangle]", "\[CenterDot]", "sfQ\[FilledRectangle]"}]}]}], "//",
    "Simplify"}], "//", "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[ScriptCapitalV]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalV]", "~"], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sg\[ScriptCapitalV]", "n_"], ":=", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalE]", "n"], "[", "sfD\[FilledRectangle]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sg\[ScriptCapitalV]", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"$Vsign", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", "0"}], "4"], 
        RowBox[{
         RowBox[{"\[Beta]", "[", "n", "]"}], 
         SubscriptBox["sg\[ScriptCapitalV]", "n"]}]}]}], ")"}], "//", 
     "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sg\[ScriptCapitalV]", "]"}], ":=", 
  "\"\<\\\\sgV\>\""}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable \[ScriptCapitalV]\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sg\[ScriptCapitalV]", "//", 
  RowBox[{"dumpScalar", "[", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", "\[ScriptCapitalV]"}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{
  TagBox[
   SubsuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
   HoldForm], "+", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], 
   RowBox[{
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}]]}]], "Print"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sf\[ScriptCapitalV]", "n_"], ":=", 
  RowBox[{
   SuperscriptBox["sLt\[FilledRectangle]", 
    RowBox[{"-", "1"}]], 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"n", "-", "1"}]], "[", "sgB\[FilledRectangle]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sf\[ScriptCapitalV]", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"$Vsign", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", "0"}], "4"], 
        RowBox[{
         RowBox[{"\[Beta]", "[", "n", "]"}], 
         SubscriptBox["sf\[ScriptCapitalV]", "n"]}]}]}], ")"}], "//", 
     "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sf\[ScriptCapitalV]", "]"}], ":=", 
  "\"\<\\\\sfV\>\""}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable \!\(\*OverscriptBox[\(\[ScriptCapitalV]\), \
\(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sf\[ScriptCapitalV]", "//", 
  RowBox[{"dumpScalar", "[", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", 
  OverscriptBox["\[ScriptCapitalV]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm], 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]], "+", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
     HoldForm], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], 
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]]}]], "Print"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[ScriptCapitalU]", TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[ScriptCapitalU]", "~"], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sgU", "n_"], ":=", 
  RowBox[{
   SuperscriptBox["sLt\[FilledRectangle]", 
    RowBox[{"-", "1"}]], 
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"n", "-", "1"}]], "[", "sgB\[FilledRectangle]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sgU\[FilledRectangle]", "=", 
   RowBox[{"(", 
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "4"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       SubscriptBox["sgU", "n"]}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sgU", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<\[ScriptCapitalU]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sgU", "]"}], ":=", 
  "\"\<\\\\sgU\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sgU", ",", 
   RowBox[{
    RowBox[{
    "\[Gamma]\[FilledRectangle]", "\[CenterDot]", "sgU\[FilledRectangle]"}], "//",
     "Simplify"}], ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable \[ScriptCapitalU]\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sgU", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"convert$p2\[Lambda]", "@", 
     RowBox[{"simplifyShiftedESP", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", "\[ScriptCapitalU]"}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]]}]}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sfU", "n_"], ":=", 
  RowBox[{"sfD\[FilledRectangle]", "\[CenterDot]", 
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"n", "-", "1"}]], "[", "sfD\[FilledRectangle]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfU\[FilledRectangle]", "=", 
   RowBox[{"(", 
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "4"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       SubscriptBox["sfU", "n"]}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sfU", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*OverscriptBox[\(\[ScriptCapitalU]\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sfU", "]"}], ":=", 
  "\"\<\\\\sfU\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sfU", ",", 
   RowBox[{
    RowBox[{
    "\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", 
     "sfU\[FilledRectangle]"}], "//", "Simplify"}], ",", "\[CurlyPhi]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable \!\(\*OverscriptBox[\(\[ScriptCapitalU]\), \
\(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sfU", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"convert$p2\[Lambda]", "@", 
     RowBox[{"simplifyShiftedESP", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", 
  OverscriptBox["\[ScriptCapitalU]", "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}]], ",", 
   RowBox[{
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], "+", 
      FractionBox[
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}]]}], ")"}]}], ",", 
   RowBox[{
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], "+", 
      FractionBox[
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}]]}], ")"}]}]}], "}"}]], "Print"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[ScriptCapitalQ]", 
     OverscriptBox["\[ScriptCapitalU]", "~"]], ")"}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalQ]", "~"], "\[ScriptCapitalU]"], ")"}], 
   TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sgQU", "n_"], ":=", 
  RowBox[{"sgB\[FilledRectangle]", "\[CenterDot]", 
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"n", "-", "1"}]], "[", "sfD\[FilledRectangle]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sgQU\[FilledRectangle]", "=", 
   RowBox[{"(", 
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "4"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       SubscriptBox["sgQU", "n"]}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sgQU", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<Q\!\(\*OverscriptBox[\(\[ScriptCapitalU]\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sgQU", "]"}], ":=", 
  "\"\<\\\\sgQU\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sgQU", ",", 
   RowBox[{
    RowBox[{
    "\[Gamma]\[FilledRectangle]", "\[CenterDot]", "sgQU\[FilledRectangle]"}], 
    "//", "Simplify"}], ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable (\[ScriptCapitalQ]\[ScriptCapitalU])\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"sgQU", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"convert$p2\[Lambda]", "@", 
     RowBox[{"simplifyShiftedESP", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", 
  RowBox[{"(", "\[ScriptCapitalQ]\[ScriptCapitalU]", ")"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], ",", 
   RowBox[{
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], "+", 
      FractionBox[
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}]]}], ")"}]}], ",", 
   RowBox[{
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], "+", 
      FractionBox[
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}]]}], ")"}]}]}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["sfQU", "n_"], ":=", 
  RowBox[{
   SuperscriptBox["sLt\[FilledRectangle]", 
    RowBox[{"-", "1"}]], 
   RowBox[{"sfQ\[FilledRectangle]", "\[CenterDot]", 
    RowBox[{
     SubscriptBox["Y", 
      RowBox[{"n", "-", "1"}]], "[", "sgB\[FilledRectangle]", 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sfQU\[FilledRectangle]", "=", 
   RowBox[{"(", 
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "4"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       SubscriptBox["sfQU", "n"]}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"sfQU", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", 
     "\"\<\!\(\*OverscriptBox[\(Q\), \(~\)]\)\[ScriptCapitalU]\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "sfQU", "]"}], ":=", 
  "\"\<\\\\sfQU\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"sfQU", ",", 
   RowBox[{
    RowBox[{
    "\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", 
     "sfQU\[FilledRectangle]"}], "//", "Simplify"}], ",", "\[CurlyPhi]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The variable \
\!\(\*OverscriptBox[\((\[ScriptCapitalQ]\[ScriptCapitalU])\), \
\(~\)]\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{"sfQU", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"convert$p2\[Lambda]", "@", 
     RowBox[{"simplifyShiftedESP", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "variable", " ", 
  OverscriptBox[
   RowBox[{"(", "\[ScriptCapitalQ]\[ScriptCapitalU]", ")"}], "~"]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]]}]}], "}"}]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]]
}], "Subsubsection"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]]],
 ",",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]]],
 " ----------------------------The normal projection of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"g", ",", "f"}]], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["g\[Rho]", "n_"], ":=", 
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", "n"], "[", "sgB\[FilledRectangle]", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g\[Rho]", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"$Vsign", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", "0"}], "4"], 
        RowBox[{
         RowBox[{"\[Beta]", "[", "n", "]"}], 
         SubscriptBox["g\[Rho]", "n"]}]}]}], ")"}], "//", 
     "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "g\[Rho]", "]"}], ":=", "\"\<\\\\grho\>\""}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The projection \[Rho][\!\(\*SubscriptBox[\(V\), \(g\)]\)]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"g\[Rho]", "//", 
  RowBox[{"dumpScalar", "[", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "projection", " ", 
  RowBox[{"\[Rho]", "[", 
   SubscriptBox["V", "g"], "]"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
    HoldForm]}], "-", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], 
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]]}]], "Print"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["f\[Rho]", "n_"], ":=", 
  RowBox[{
   RowBox[{"-", 
    UnderscriptBox["sLt", "_"]}], 
   RowBox[{
    SubscriptBox["\[ScriptCapitalE]", 
     RowBox[{"n", "-", "1"}]], "[", "sfD\[FilledRectangle]", "]"}], 
   RowBox[{
    RowBox[{"Det", "@", "gE\[FilledRectangle]"}], "/", 
    RowBox[{"Det", "@", "fE\[FilledRectangle]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f\[Rho]", "[", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"$Vsign", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"n", "=", "0"}], "4"], 
         RowBox[{
          RowBox[{"\[Beta]", "[", "n", "]"}], 
          SubscriptBox["f\[Rho]", "n"]}]}]}], ")"}], "//", 
      "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "f\[Rho]", "]"}], ":=", "\"\<\\\\frho\>\""}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The projection \[Rho][\!\(\*SubscriptBox[\(V\), \(f\)]\)]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"f\[Rho]", "//", 
  RowBox[{"dumpScalar", "[", "Expand", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "projection", " ", 
  RowBox[{"\[Rho]", "[", 
   SubscriptBox["V", "f"], "]"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
     HoldForm], 
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"]]}], "-", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}], 
   RowBox[{
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]]}]], "Print"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "i"], TraditionalForm]]],
 " ---------------------------- The mixed projection of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["gj", "n_"], ":=", 
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["sgQU", "n"]}], "\[CenterDot]", 
   "sgn\[FilledRectangle]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gj\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"$Vsign", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "4"], 
       RowBox[{
        RowBox[{"\[Beta]", "[", "n", "]"}], 
        SubscriptBox["gj", "n"]}]}]}], ")"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"gj", "[", "\[ScriptI]", "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<j\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "gj", "]"}], ":=", 
  "\"\<\\\\gjota\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV", "[", 
  RowBox[{"gj", ",", 
   RowBox[{"Flatten", "@", "gj\[FilledRectangle]"}], ",", "\[Gamma]"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The projection \!\(\*SubscriptBox[\(j\), \
\(r\)]\)[\!\(\*SubscriptBox[\(V\), \(g\)]\)]\>\""}], "\[IndentingNewLine]", 
 RowBox[{"gj", "//", 
  RowBox[{"dumpCovector", "[", "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "projection", " ", 
  RowBox[{
   SubscriptBox["j", "r"], "[", 
   SubscriptBox["V", "g"], "]"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm]}], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], ",", "0", ",", "0"}], "}"}]], "Print"],

Cell[TextData[{
 "Verify the identity: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Rho]", "+", "\[ScriptCapitalV]"}], "=", 
    RowBox[{
     SuperscriptBox["n", "k"], 
     SubscriptBox["j", "k"]}]}], TraditionalForm]]],
 ",   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["e", "n"], "(", 
      OverscriptBox["B", "~"], ")"}], "-", 
     RowBox[{
      SubscriptBox["e", "n"], "(", 
      OverscriptBox["D", "~"], ")"}]}], "=", 
    RowBox[{"\[ScriptCapitalQ]", 
     RowBox[{
      OverscriptBox["\[ScriptCapitalU]", "~"], ".", "n"}]}]}], 
   TraditionalForm]]],
 ",    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"[", 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["e", "n"], "(", 
        OverscriptBox["B", "~"], ")"}]}], "]"}], "+", 
     RowBox[{"[", 
      RowBox[{
       SubscriptBox["e", "n"], "(", 
       OverscriptBox["D", "~"], ")"}], "]"}]}], "=", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalQ]"}], 
      RowBox[{
       OverscriptBox["\[ScriptCapitalU]", "~"], ".", "n"}]}], "]"}]}], 
   TraditionalForm]]],
 ","
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"g\[Rho]", "[", "]"}], "+", 
      RowBox[{"sg\[ScriptCapitalV]", "[", "]"}]}], "\[Equal]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"sgn", "[", "\[ScriptI]", "]"}], 
        RowBox[{"gj", "[", 
         RowBox[{"-", "\[ScriptI]"}], "]"}]}], "//", "toB"}], ")"}]}], "//", 
    "Simplify"}], "//", "convert$p2\[Lambda]"}], "//", "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["J", "i"], "j"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox[
     OverscriptBox["J", "~"], "i"], "j"], TraditionalForm]]],
 " ---------------------------- The full spatial projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"g", ",", "f"}]], TraditionalForm]]]
}], "mk-test"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["gJ", "n_"], ":=", 
  RowBox[{
   RowBox[{
    SubscriptBox["sg\[ScriptCapitalV]", "n"], "sI\[FilledRectangle]"}], "-", 
   SubscriptBox["sgQU", "n"], "+", 
   RowBox[{
    UnderscriptBox["fAlpha", "_"], 
    SuperscriptBox[
     UnderscriptBox["gAlpha", "_"], 
     RowBox[{"-", "1"}]], " ", 
    SubscriptBox["sgU", "n"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gJ\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"$Vsign", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "4"], 
       RowBox[{
        RowBox[{"\[Beta]", "[", "n", "]"}], 
        SubscriptBox["gJ", "n"]}]}]}], ")"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"gJ", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{"PrintAs", "\[Rule]", "\"\<J\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "gJ", "]"}], ":=", 
  "\"\<\\\\gJota\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"gJ", ",", 
   RowBox[{
   "\[Gamma]\[FilledRectangle]", "\[CenterDot]", "gJ\[FilledRectangle]"}], 
   ",", "\[Gamma]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The projection J[\!\(\*SubscriptBox[\(V\), \(g\)]\)]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"gJ", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"Expand", "@", 
     RowBox[{"convert$p2\[Lambda]", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "projection", " ", 
  RowBox[{"J", "[", 
   SubscriptBox["V", "g"], "]"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]]}], ",", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "1"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}], ",", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "1"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}]}], "}"}]], "Print"],

Cell[BoxData[{
 RowBox[{
  SubscriptBox["fJ", "n_"], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["sf\[ScriptCapitalV]", "n"], "sI\[FilledRectangle]"}], "-", 
     SubscriptBox["sfQU", "n"], "+", 
     RowBox[{
      UnderscriptBox["gAlpha", "_"], 
      SuperscriptBox[
       UnderscriptBox["fAlpha", "_"], 
       RowBox[{"-", "1"}]], 
      SubscriptBox["sfU", "n"]}]}], ")"}], 
   RowBox[{
    RowBox[{"Det", "@", "gE\[FilledRectangle]"}], "/", 
    RowBox[{"Det", "@", "fE\[FilledRectangle]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fJ\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"$Vsign", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "0"}], "4"], 
       RowBox[{
        RowBox[{"\[Beta]", "[", "n", "]"}], 
        SubscriptBox["fJ", "n"]}]}]}], ")"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "@", 
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"fJ", "[", 
     RowBox[{
      RowBox[{"-", "\[ScriptI]"}], ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], ",", "\[CapitalSigma]t", ",", 
    RowBox[{
    "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(J\), \(~\)]\)\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tex", "[", "fJ", "]"}], ":=", 
  "\"\<\\\\fJota\>\""}], "\[IndentingNewLine]", 
 RowBox[{"allCV2", "[", 
  RowBox[{"fJ", ",", 
   RowBox[{
   "\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", "fJ\[FilledRectangle]"}], 
   ",", "\[CurlyPhi]"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The projection J[\!\(\*SubscriptBox[\(V\), \(f\)]\)]\>\""}], "\
\[IndentingNewLine]", 
 RowBox[{"fJ", "//", 
  RowBox[{"dumpOperator", "[", 
   RowBox[{
    RowBox[{"Expand", "@", 
     RowBox[{"convert$p2\[Lambda]", "@", "#"}]}], "&"}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "projection", " ", 
  RowBox[{"J", "[", 
   SubscriptBox["V", "f"], "]"}]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
      HoldForm], 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", "1"],
      HoldForm], 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", "1"],
      HoldForm], 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}]}], "}"}]], "Print"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["J", "i"], "j"], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]", "i"], "j"], "(", 
      RowBox[{"J", "-", "\[Rho]"}], ")"}]}]}], TraditionalForm]]],
 " --------------------------- The contributions to EoM"
}], "mk-test"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gJ\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gJ", "[", 
          RowBox[{"\[ScriptI]", ",", 
           RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"\[ScriptI]", ",", 
            RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gJ", "[", 
             RowBox[{"\[ScriptK]", ",", 
              RowBox[{"-", "\[ScriptK]"}]}], "]"}], "-", "XX"}], ")"}]}]}], "//",
         "toB"}], ")"}], "/.", 
      RowBox[{"XX", "->", 
       RowBox[{"g\[Rho]", "[", "]"}]}]}], "//", "Diagonal"}], "//", 
    "convert$p2\[Lambda]"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", "\"\<The \!\(\*
StyleBox[\"g\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",
FontSlant->\"Italic\"]\)EoM contribution \
\!\(TraditionalForm\`\*SubscriptBox[SuperscriptBox[\(J\), \(i\)], \(j\)] - \
\*FractionBox[\(1\), \(2\)] \(\*SubscriptBox[SuperscriptBox[\(\[Delta]\), \(i\
\)], \(j\)](J - \[Rho])\)\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "gJ\[Rho]"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", 
  StyleBox["g",
   FontSlant->"Italic"], 
  StyleBox[" ",
   FontSlant->"Italic"], "EoM", " ", "contribution", " ", 
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["J", "i"], "j"], " ", "-", " ", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]", "i"], "j"], "(", 
      RowBox[{"J", " ", "-", " ", "\[Rho]"}], ")"}]}]}],
   TraditionalForm]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm]}], "-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "1"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}], "+", 
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}]]}]], "Print"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
    HoldForm]}], "-", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], "+", 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}]]}]], "Print"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
    HoldForm]}], "-", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], "+", 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}]]}]], "Print"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fJ\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fJ", "[", 
          RowBox[{"\[ScriptI]", ",", 
           RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"\[Gamma]", "[", 
           RowBox[{"\[ScriptI]", ",", 
            RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"fJ", "[", 
             RowBox[{"\[ScriptK]", ",", 
              RowBox[{"-", "\[ScriptK]"}]}], "]"}], "-", "XX"}], ")"}]}]}], "//",
         "toB"}], ")"}], "/.", 
      RowBox[{"XX", "\[Rule]", 
       RowBox[{"f\[Rho]", "[", "]"}]}]}], "//", "Diagonal"}], "//", 
    "convert$p2\[Lambda]"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{"printHeader", "@", 
  "\"\<The f EoM contribution \
\!\(TraditionalForm\`\*SubscriptBox[SuperscriptBox[\(J\), \(i\)], \(j\)] - \
\*FractionBox[\(1\), \(2\)] \(\*SubscriptBox[SuperscriptBox[\(\[Delta]\), \(i\
\)], \(j\)](J - \[Rho])\)\)\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Print", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "fJ\[Rho]"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "f", " ", "EoM", " ", "contribution", " ", 
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["J", "i"], "j"], " ", "-", " ", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Delta]", "i"], "j"], "(", 
      RowBox[{"J", " ", "-", " ", "\[Rho]"}], ")"}]}]}],
   TraditionalForm]}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    SuperscriptBox[
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], "2"], " ", 
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], "-", 
      RowBox[{"2", " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
        HoldForm], " ", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], "+", 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], " ", 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], "+", 
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", "1"],
        HoldForm], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], "2"], " ", 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   StyleBox[
    OverscriptBox["\[Alpha]", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}]]], "Print"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
      HoldForm]}], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         StyleBox["\[Alpha]",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}], "+", 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
     RowBox[{
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"]}]]}]], "Print"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
      HoldForm]}], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         StyleBox["\[Alpha]",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}], "+", 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
     RowBox[{
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"]}]]}]], "Print"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The bimetric conservation law", "Section"],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3T+PGzm34OHG7gb7GSbbj6HMux/hKpn0XmAXCgwscHeBxW3AwOSCUwON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    "], {{0, 245}, {2260, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{387.5399999999975, Automatic},
  ImageSizeRaw->{2260, 245},
  PlotRange->{{0, 2260}, {0, 245}}]], "Input"]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC0Ag", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sgU", "[", 
      RowBox[{"\[ScriptI]", ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}]}], 
    RowBox[{"gK", "[", 
     RowBox[{"\[ScriptJ]", ",", 
      RowBox[{"-", "\[ScriptI]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC0Af", "=", 
   RowBox[{
    RowBox[{"sfU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{"fK", "[", 
     RowBox[{"\[ScriptJ]", ",", 
      RowBox[{"-", "\[ScriptI]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC0B", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sgU", "[", 
      RowBox[{"\[ScriptI]", ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
     RowBox[{
      RowBox[{"cdg", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{"sgn", "[", "\[ScriptJ]", "]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"sfU", "[", 
      RowBox[{"\[ScriptI]", ",", 
       RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
     RowBox[{
      RowBox[{"cdf", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{"sfn", "[", "\[ScriptJ]", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"cdg", "[", 
      RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
     RowBox[{
      RowBox[{"sgU", "[", 
       RowBox[{"\[ScriptI]", ",", 
        RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
      RowBox[{"sgn", "[", "\[ScriptJ]", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC0Ag", "+", "CC0Af", "+", "CC0B"}], "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["K", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptJ]", " "},
           {" ", "\[ScriptI]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[ScriptCapitalU]", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"K", 
        StyleBox[GridBox[{
           {"\[ScriptJ]", " "},
           {" ", "\[ScriptI]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`gK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[ScriptCapitalU]", 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[ScriptCapitalU]", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
         {
          OverscriptBox["n", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptI]][
      $CellContext`sfn[$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"n", 
        StyleBox[GridBox[{
           {"\[ScriptJ]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgn[$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"\[ScriptCapitalU]", 
          StyleBox[GridBox[{
             {"\[ScriptI]", " "},
             {" ", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC1Ag", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CC0Ag", "//", "toB"}], "//", "convert$K"}], "//", 
    "convert$p2\[Lambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC1Af", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CC0Af", "//", "toB"}], "//", "convert$K"}], "//", 
    "convert$p2\[Lambda]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CC1B", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CC0B", "//", "toB"}], "//", "convert$K"}], "//", 
    "convert$p2\[Lambda]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC2Ag", "=", 
   RowBox[{
    RowBox[{
     UnderscriptBox["sLt", "_"], 
     UnderscriptBox["gEA", "_"], "CC1Ag"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
    HoldForm], " ", 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   StyleBox[
    SubscriptBox["K", "2"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}], "-", 
  RowBox[{
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox["K", "1"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], "+", 
     RowBox[{"2", " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox["K", "2"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC2Af", "=", 
   RowBox[{
    RowBox[{
     UnderscriptBox["sLt", "_"], 
     UnderscriptBox["gEA", "_"], "CC1Af"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
    HoldForm], " ", 
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   StyleBox["R",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 1],
    FrontFaceColor->RGBColor[1, 0, 1],
    BackFaceColor->RGBColor[1, 0, 1],
    GraphicsColor->RGBColor[1, 0, 1],
    FontColor->RGBColor[1, 0, 1]], " ", 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    SubscriptBox[
     OverscriptBox["K", "~"], "2"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}], "+", 
  RowBox[{
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], "+", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      RowBox[{"(", 
       RowBox[{
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "1"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "+", 
        RowBox[{"2", " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CC2B", "=", 
   RowBox[{
    RowBox[{
     UnderscriptBox["sLt", "_"], 
     UnderscriptBox["gEA", "_"], "CC1B"}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm]}], 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}], 
   RowBox[{
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
     HoldForm], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], 
   RowBox[{
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CC2Ag", "+", "CC2Af"}], "//", "Expand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        UnderscriptBox["sLp", "_"], ",", 
        UnderscriptBox["gEA", "_"], ",", 
        UnderscriptBox["fEA", "_"]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "@", "%%"}], "===", "Plus"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "@", 
       RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "%%"}]}], "]"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       SubscriptBox["K", "2"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], "+", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "1"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], "-", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm]}], ")"}], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
  RowBox[{
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm]}], " ", 
      StyleBox[
       SubscriptBox["K", "1"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], "-", 
     RowBox[{"2", " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox["K", "2"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], "+", 
     RowBox[{"2", " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}]], "Output"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   OverscriptBox["A", "~"],
   StripOnInput->False,
   LineColor->RGBColor[1, 0, 0],
   FrontFaceColor->RGBColor[1, 0, 0],
   BackFaceColor->RGBColor[1, 0, 0],
   GraphicsColor->RGBColor[1, 0, 0],
   FontColor->RGBColor[1, 0, 0]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
      HoldForm], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "+", 
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "1"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], "-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm]}], ")"}], " ", 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]], "Print"],

Cell[BoxData[
 RowBox[{
  StyleBox["A",
   StripOnInput->False,
   LineColor->RGBColor[0, 0, 1],
   FrontFaceColor->RGBColor[0, 0, 1],
   BackFaceColor->RGBColor[0, 0, 1],
   GraphicsColor->RGBColor[0, 0, 1],
   FontColor->RGBColor[0, 0, 1]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm]}], " ", 
     StyleBox[
      SubscriptBox["K", "1"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "-", 
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], " ", 
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}], "+", 
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], " ", 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CC2B", "//", "Expand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        UnderscriptBox["sLp", "_"], ",", 
        UnderscriptBox["gEA", "_"], ",", 
        UnderscriptBox["fEA", "_"]}], "}"}], ",", "Simplify"}], "]"}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "@", "%%"}], "===", "Plus"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "@", 
       RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "%%"}]}], "]"}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm]}], 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]], "+", 
  RowBox[{
   StyleBox["p",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], " ", 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
        HoldForm], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}]]}], ")"}]}]}]], "Output"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["p",
   StripOnInput->False,
   LineColor->RGBColor[0, 
     Rational[2, 3], 0],
   FrontFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   BackFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   GraphicsColor->RGBColor[0, 
     Rational[2, 3], 0],
   FontColor->RGBColor[0, 
     Rational[2, 3], 0]], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm],
       DisplayForm], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}], ")"}]}]], "Print"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   TagBox[
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", 
       StyleBox["r",
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}],
     HoldForm],
    DisplayForm], " ", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm]}], 
  StyleBox["\[Lambda]",
   StripOnInput->False,
   LineColor->RGBColor[0, 
     Rational[2, 3], 0],
   FrontFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   BackFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   GraphicsColor->RGBColor[0, 
     Rational[2, 3], 0],
   FontColor->RGBColor[0, 
     Rational[2, 3], 0]]]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq$bimConsLaw", "=", 
   RowBox[{
    RowBox[{"CC2Ag", "+", "CC2Af", "+", "CC2B"}], "//", 
    "simplifyShiftedESP"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"printHeader", "@", 
  "\"\<The bimetric conservation law\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$bimConsLaw", "//", "printNice"}], "//", "Print"}]}], "Input"],

Cell[BoxData[
 RowBox[{"The", " ", "bimetric", " ", "conservation", " ", "law"}]], "Text",
 CellFrame->{{1, 0}, {0, 0.1}},
 CellMargins->{{34, 0}, {Inherited, Inherited}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 FontFamily->"Cambria"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm]}], 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    TagBox[
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", 
        StyleBox["r",
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm],
     DisplayForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}], 
   RowBox[{
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]], "+", 
  RowBox[{
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          TagBox[
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", 
              StyleBox["r",
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm],
           DisplayForm], " ", 
          StyleBox["p",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}], 
         RowBox[{
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}]], "-", 
        RowBox[{
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox[
          SubscriptBox["K", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "1"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "1"],
          HoldForm]}], "+", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm]}], ")"}], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "-", 
  RowBox[{
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       SubscriptBox["K", "1"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], "+", 
     RowBox[{"2", " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      RowBox[{"(", 
       RowBox[{
        StyleBox[
         SubscriptBox["K", "2"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "-", 
        RowBox[{
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}]], "Print"],

Cell[TextData[{
 StyleBox["Note down indices for ",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "r"], TraditionalForm]],
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" !",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gj", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "\[CapitalSigma]B"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "\[Equal]", 
   RowBox[{"(", 
    RowBox[{"%", "//", "toB"}], ")"}]}], "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {"j", 
       StyleBox[GridBox[{
          {" "},
          {
           StyleBox["1",
            FontColor->RGBColor[0., 0.7, 0.]]}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
              Offset[0.]}}, "RowsIndexed" -> {}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`gj[{1, -$CellContext`\[CapitalSigma]B}],
   Editable->False], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm]}], " ", 
   StyleBox["p",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}]}]], "Output"]
}, Open  ]],

Cell[TextData[StyleBox["NOTE: The solution below is for vacuum!",
 FontWeight->"Bold"]], "Text",
 FontColor->RGBColor[1, 0, 0]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  UnderscriptBox["sLp", "_"], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solved$p", "=", 
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gj", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "\[CapitalSigma]B"}]}], "}"}], "]"}], "\[Equal]", 
         RowBox[{
         "gC$vector", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], "//", "toB"}], ",", 
       UnderscriptBox["sLp", "_"]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"printNice", "@", 
     RowBox[{"(", 
      RowBox[{"%%", "\[Equal]", "\"\<\>\""}], ")"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"printNice", "@", "%"}], ")"}]}], "}"}]}]}], "Input"],

Cell[BoxData[
 TemplateBox[{RowBox[{
     StyleBox["p", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], "\[Equal]", "\"\""}],
   RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{
              RowBox[{"-", 
                TagBox[
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    StyleBox[
                    RowBox[{"r"}], 
                    RGBColor[1, 0, 0]]], "", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                 DisplayForm]}], " ", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
            RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox[
                    RowBox[{"r"}], 
                    RGBColor[1, 0, 0]]], "", 
                  StyleBox["B", 
                   RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
               DisplayForm], " ", 
              StyleBox[
               SubscriptBox["K", "1"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
            RowBox[{
              TagBox[
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox[
                    RowBox[{"r"}], 
                    RGBColor[1, 0, 0]]], "", 
                  StyleBox["B", 
                   RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
               DisplayForm], " ", 
              StyleBox[
               SubscriptBox["K", "2"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Output"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save the module \[OpenCurlyDoubleQuote]bimetric-ss-nr.m\
\[CloseCurlyDoubleQuote]", "Section"],

Cell["Note: evol$p is calculated in the \[OpenCurlyQuote]verification\
\[CloseCurlyQuote] notebook!", "Text"],

Cell[BoxData[
 RowBox[{"evol$p", ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"fAlpha", "[", 
       RowBox[{
        RowBox[{"t", "[", "]"}], ",", 
        RowBox[{"r", "[", "]"}]}], "]"}], "*", 
      RowBox[{"P", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"sER", "[", 
         RowBox[{
          RowBox[{"t", "[", "]"}], ",", 
          RowBox[{"r", "[", "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"gEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"sLt", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "1"}], "]"}], "[", "fEB", "]"}], "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"fEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "1"}], "]"}], "[", "gEB", "]"}], "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"sER", "[", 
         RowBox[{
          RowBox[{"t", "[", "]"}], ",", 
          RowBox[{"r", "[", "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"fAlpha", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"fEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"fK2", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"gEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"gEB", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"sLp", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"gAlpha", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gEA", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "[", "fEB", "]"}], "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"fEA", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"gEA", "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}], "*", 
               RowBox[{"gEB", "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}], "*", 
               RowBox[{"gK2", "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}], "*", 
               RowBox[{"sLp", "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"sLt", "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"Derivative", "[", 
                  RowBox[{"0", ",", "1"}], "]"}], "[", "gEB", "]"}], "[", 
                RowBox[{
                 RowBox[{"t", "[", "]"}], ",", 
                 RowBox[{"r", "[", "]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"gEB", "[", 
       RowBox[{
        RowBox[{"t", "[", "]"}], ",", 
        RowBox[{"r", "[", "]"}]}], "]"}], "*", 
      RowBox[{"P", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"sER", "[", 
         RowBox[{
          RowBox[{"t", "[", "]"}], ",", 
          RowBox[{"r", "[", "]"}]}], "]"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"fAlpha", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"fEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"fK1", "[", 
            RowBox[{
             RowBox[{"t", "[", "]"}], ",", 
             RowBox[{"r", "[", "]"}]}], "]"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"fK2", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}]}]}], ")"}], "*", 
         RowBox[{"gEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"sLp", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"gEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"sLt", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "1"}], "]"}], "[", "fAlpha", "]"}], "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"fEA", "[", 
          RowBox[{
           RowBox[{"t", "[", "]"}], ",", 
           RowBox[{"r", "[", "]"}]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gAlpha", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{"gEA", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{"gK1", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{"sLp", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"sLt", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "[", "gAlpha", "]"}], "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"gEA", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{"hBeta", "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"Derivative", "[", 
               RowBox[{"0", ",", "1"}], "]"}], "[", "sLp", "]"}], "[", 
             RowBox[{
              RowBox[{"t", "[", "]"}], ",", 
              RowBox[{"r", "[", "]"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fEA", "[", 
      RowBox[{
       RowBox[{"t", "[", "]"}], ",", 
       RowBox[{"r", "[", "]"}]}], "]"}], "*", 
     RowBox[{"gEA", "[", 
      RowBox[{
       RowBox[{"t", "[", "]"}], ",", 
       RowBox[{"r", "[", "]"}]}], "]"}], "*", 
     RowBox[{"gEB", "[", 
      RowBox[{
       RowBox[{"t", "[", "]"}], ",", 
       RowBox[{"r", "[", "]"}]}], "]"}], "*", 
     RowBox[{"P", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"sER", "[", 
        RowBox[{
         RowBox[{"t", "[", "]"}], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}]}], "]"}]}], ")"}]}]}]], "Input"],

Cell[TextData[{
 "The regularized version (where ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " is replaced by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "\[VeryThinSpace]", "r"}], TraditionalForm]]],
 ")."
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"regularizeTimeDerivative", "[", 
    RowBox[{"f_", ",", "evol_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      UnderscriptBox["f", "_"], ",", 
      RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           UnderscriptBox["f", "_"], 
           RowBox[{"r", "[", "]"}]}], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}], "\[Equal]", "evol"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["f", "_"], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
     "1", "\[RightDoubleBracket]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regularEvolB", "[", 
   RowBox[{"f_", ",", "evol_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{"$regularB", ",", 
    RowBox[{"regularizeTimeDerivative", "[", 
     RowBox[{"f", ",", "evol"}], "]"}], ",", "evol"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"regularEvolB", "[", 
    RowBox[{"B", ",", 
     RowBox[{
     "evol$eq$gSp", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "]"}], "//", "printNice"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"appendDefs", "[", 
   RowBox[{"name_", ",", "expr_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"defs", "=", 
     RowBox[{
     "defs", "<>", "name", "<>", "\"\<[t_,r_] := \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"ToString", "@", 
       RowBox[{"InputForm", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"gEB", ",", "fEB"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{"$regularB", ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"gEB", "[", 
                 RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{"gB", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"fEB", "[", 
                 RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{"fB", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"gEB", "[", 
                 RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
                RowBox[{"gB", "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"fEB", "[", 
                 RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
                RowBox[{"fB", "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}]}]}], "\[IndentingNewLine]", 
             "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"expr", "/.", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"t", "[", "]"}], "\[Rule]", "t"}], ",", 
               RowBox[{
                RowBox[{"r", "[", "]"}], "\[Rule]", "r"}], ",", 
               RowBox[{"gEA", "\[Rule]", "gA"}], ",", 
               RowBox[{"fEA", "\[Rule]", "fA"}], ",", "\[IndentingNewLine]", 
               RowBox[{"gAlpha", "\[Rule]", "gAlp"}], ",", 
               RowBox[{"gBeta", "\[Rule]", "gBet"}], ",", 
               RowBox[{"fAlpha", "\[Rule]", "fAlp"}], ",", 
               RowBox[{"fBeta", "\[Rule]", "fBet"}], ",", 
               RowBox[{"sER", "\[Rule]", "R"}], ",", "\[IndentingNewLine]", 
               RowBox[{"sLp", "\[Rule]", "p"}], ",", 
               RowBox[{"sLv", "\[Rule]", "v"}], ",", 
               RowBox[{"sLt", "\[Rule]", "Lt"}], ",", 
               RowBox[{"hBeta", "\[Rule]", "q"}]}], "\[IndentingNewLine]", 
              "}"}]}]}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"$regularB", ",", 
            RowBox[{"#", "//", "Simplify"}], ",", "#"}], "]"}], "&"}]}], 
        "\[IndentingNewLine]", "]"}]}], "<>", "\"\<\\n\\n\>\""}]}], ";"}], 
   ")"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exportDefs", "[", "]"}], ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prefix", "=", 
       RowBox[{"If", "[", 
        RowBox[{"$regularB", ",", "\"\<eqr$\>\"", ",", "\"\<eqn$\>\""}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"evolPrefix", "=", 
       RowBox[{"If", "[", 
        RowBox[{
        "$regularB", ",", "\"\<evol$eqr$\>\"", ",", "\"\<evol$eqn$\>\""}], 
        "]"}]}]}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{"$regularB", ",", "\[IndentingNewLine]", 
       RowBox[{"defs", "=", 
        RowBox[{
        "defs", "<>", "\"\<(* Usual gB and fB *)\>\"", "<>", 
         "\"\<\\n\\n\>\""}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"defs", "=", 
        RowBox[{
        "defs", "<>", "\"\<(* Regularized gB and fB *)\>\"", "<>", 
         "\"\<\\n\\n\>\""}]}], ","}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", "\"\<(* Shift vectors *)\>\"", "<>", "\"\<\\n\\n\>\""}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gBet\>\""}], ",", 
       UnderscriptBox["eq$gBeta", "_"]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fBet\>\""}], ",", 
       UnderscriptBox["eq$fBeta", "_"]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", 
       "\"\<(* Projections of the bimeric stress-energy tensor in the \
g-sector *)\>\"", "<>", "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gV$\[Rho]\>\""}], ",", 
       RowBox[{"g\[Rho]", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gV$j\>\""}], ",", 
       RowBox[{
        RowBox[{"toB", "[", 
         RowBox[{"gj", "[", 
          RowBox[{"-", "\[ScriptI]"}], "]"}], "]"}], "\[LeftDoubleBracket]", 
        "1", "\[RightDoubleBracket]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gV$JK1\>\""}], ",", 
       RowBox[{
       "gJ\[Rho]", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", "  ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Contributions", " ", "of", " ", "J"}], " ", "&"}], " ", 
       "\[Rho]", " ", "into", " ", "EoM"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gV$JK2\>\""}], ",", 
       RowBox[{
       "gJ\[Rho]", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", 
       "\"\<(* Projections of the bimeric stress-energy tensor in the \
g-sector *)\>\"", "<>", "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fV$\[Rho]\>\""}], ",", 
       RowBox[{"f\[Rho]", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fV$j\>\""}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"toB", "[", 
           RowBox[{"gj", "[", 
            RowBox[{"-", "\[ScriptI]"}], "]"}], "]"}], "\[LeftDoubleBracket]",
           "1", "\[RightDoubleBracket]"}]}], "*", 
        RowBox[{
         RowBox[{"Det", "@", "gE\[FilledRectangle]"}], "/", 
         RowBox[{"Det", "@", "fE\[FilledRectangle]"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fV$JK1\>\""}], ",", 
       RowBox[{
       "fJ\[Rho]", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Contributions", " ", "of", " ", "J"}], " ", "&"}], " ", 
       "\[Rho]", " ", "into", " ", "EoM"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fV$JK2\>\""}], ",", 
       RowBox[{
       "fJ\[Rho]", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", "\"\<(* Scalar constraints *)\>\"", "<>", 
       "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gC$\[Rho]\>\""}], ",", "gC$scalar"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fC$\[Rho]\>\""}], ",", "fC$scalar"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", "\"\<(* Vector constraints *)\>\"", "<>", 
       "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<gC$j\>\""}], ",", 
       RowBox[{
       "gC$vector", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<fC$j\>\""}], ",", 
       RowBox[{
       "fC$vector", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", "\"\<(* The solved p and its time evolution *)\>\"", 
       "<>", "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<p\>\""}], ",", "solved$p"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<p\>\""}], ",", "evol$p"}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", "\"\<(* Bimetric conservation law *)\>\"", "<>", 
       "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"prefix", "<>", "\"\<bimConsLaw\>\""}], ",", "eq$bimConsLaw"}],
       "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", 
       "\"\<(* Evolution equations in the g-Sector (including sources) \
*)\>\"", "<>", "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<gA\>\""}], ",", 
       RowBox[{
       "evol$eq$gSp", "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<gB\>\""}], ",", 
       RowBox[{"regularEvolB", "[", 
        RowBox[{"gB", ",", 
         RowBox[{
         "evol$eq$gSp", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<gK1\>\""}], ",", 
       RowBox[{
        RowBox[{
        "evol$eq$gK", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"k$g", " ", 
         UnderscriptBox["gAlpha", "_"], " ", 
         UnderscriptBox["g$JK1", "_"]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<gK2\>\""}], ",", 
       RowBox[{
        RowBox[{
        "evol$eq$gK", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"k$g", " ", 
         UnderscriptBox["gAlpha", "_"], " ", 
         UnderscriptBox["g$JK2", "_"]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"defs", "=", 
      RowBox[{
      "defs", "<>", 
       "\"\<(* Evolution equations in the f-Sector (including sources) \
*)\>\"", "<>", "\"\<\\n\\n\>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<fA\>\""}], ",", 
       RowBox[{
       "evol$eq$fSp", "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<fB\>\""}], ",", 
       RowBox[{"regularEvolB", "[", 
        RowBox[{"fB", ",", 
         RowBox[{
         "evol$eq$fSp", "\[LeftDoubleBracket]", "2", 
          "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<fK1\>\""}], ",", 
       RowBox[{
        RowBox[{
        "evol$eq$fK", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"k$f", " ", 
         UnderscriptBox["fAlpha", "_"], " ", 
         UnderscriptBox["f$JK1", "_"]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"appendDefs", "[", 
      RowBox[{
       RowBox[{"evolPrefix", "<>", "\"\<fK2\>\""}], ",", 
       RowBox[{
        RowBox[{
        "evol$eq$fK", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", 
        RowBox[{"k$f", " ", 
         UnderscriptBox["fAlpha", "_"], " ", 
         UnderscriptBox["f$JK2", "_"]}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"useEqn$", "[", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eq$gBet", "=", "eqn$gBet"}], ";", 
     RowBox[{"eq$fBet", "=", "eqn$fBet"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gV$\[Rho]", "=", "eqn$gV$\[Rho]"}], ";", 
     RowBox[{"eq$gV$j", "=", "eqn$gV$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gV$JK1", "=", "eqn$gV$JK1"}], ";", 
     RowBox[{"eq$gV$JK2", "=", "eqn$gV$JK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$fV$\[Rho]", "=", "eqn$fV$\[Rho]"}], ";", 
     RowBox[{"eq$fV$j", "=", "eqn$fV$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$fV$JK1", "=", "eqn$fV$JK1"}], ";", 
     RowBox[{"eq$fV$JK2", "=", "eqn$fV$JK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gC$\[Rho]", "=", "eqn$gC$\[Rho]"}], ";", 
     RowBox[{"eq$fC$\[Rho]", "=", "eqn$fC$\[Rho]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eq$gC$j", "=", "eqn$gC$j"}], ";", 
     RowBox[{"eq$fC$j", "=", "eqn$fC$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$p", "=", "eqn$p"}], ";", 
     RowBox[{"evol$eq$p", "=", "evol$eqn$p"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$bimConsLaw", "=", "eqn$bimConsLaw"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"evol$eq$gA", "=", "evol$eqn$gA"}], ";", 
     RowBox[{"evol$eq$gB", "=", "evol$eqn$gB"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$gK1", "=", "evol$eqn$gK1"}], ";", 
     RowBox[{"evol$eq$gK2", "=", "evol$eqn$gK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$fA", "=", "evol$eqn$fA"}], ";", 
     RowBox[{"evol$eq$fB", "=", "evol$eqn$fB"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$fK1", " ", "=", "evol$eqn$fK1"}], ";", 
     RowBox[{"evol$eq$fK2", "=", "evol$eqn$fK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gW", "=", "eqn$gW"}], ";", 
     RowBox[{"eq$fW", "=", "eqn$fW"}], ";", 
     RowBox[{"eq$cW", "=", "eqn$cW"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"useEqr$", "[", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eq$gBet", "=", "eqr$gBet"}], ";", 
     RowBox[{"eq$fBet", "=", "eqr$fBet"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gV$\[Rho]", "=", "eqr$gV$\[Rho]"}], ";", 
     RowBox[{"eq$gV$j", "=", "eqr$gV$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gV$JK1", "=", "eqr$gV$JK1"}], ";", 
     RowBox[{"eq$gV$JK2", "=", "eqr$gV$JK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$fV$\[Rho]", "=", "eqr$fV$\[Rho]"}], ";", 
     RowBox[{"eq$fV$j", "=", "eqr$fV$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$fV$JK1", "=", "eqr$fV$JK1"}], ";", 
     RowBox[{"eq$fV$JK2", "=", "eqr$fV$JK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gC$\[Rho]", "=", "eqr$gC$\[Rho]"}], ";", 
     RowBox[{"eq$fC$\[Rho]", "=", "eqr$fC$\[Rho]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eq$gC$j", "=", "eqr$gC$j"}], ";", 
     RowBox[{"eq$fC$j", "=", "eqr$fC$j"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$p", "=", "eqr$p"}], ";", 
     RowBox[{"evol$eq$p", "=", "evol$eqr$p"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$bimConsLaw", "=", "eqr$bimConsLaw"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"evol$eq$gA", "=", "evol$eqr$gA"}], ";", 
     RowBox[{"evol$eq$gB", "=", "evol$eqr$gB"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$gK1", "=", "evol$eqr$gK1"}], ";", 
     RowBox[{"evol$eq$gK2", "=", "evol$eqr$gK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$fA", "=", "evol$eqr$fA"}], ";", 
     RowBox[{"evol$eq$fB", "=", "evol$eqr$fB"}], ";", "\[IndentingNewLine]", 
     RowBox[{"evol$eq$fK1", "=", "evol$eqr$fK1"}], ";", 
     RowBox[{"evol$eq$fK2", "=", "evol$eqr$fK2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq$gW", "=", "eqr$gW"}], ";", 
     RowBox[{"eq$fW", "=", "eqr$fW"}], ";", 
     RowBox[{"eq$cW", "=", "eqr$cW"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{
   "\"\<(* Bimetric equations in the case of spherical symmetry *)\\n\>\"", "<>",
     "\[IndentingNewLine]", "\"\<(* Exported:  \>\"", "<>", 
    RowBox[{"DateString", "[", "\"\<ISODateTime\>\"", "]"}], "<>", 
    "\"\<                       *)\\n\>\"", "<>", "\[IndentingNewLine]", 
    "\"\<(* Reference: Geometric mean of bimetric spacetimes     *)\\n\>\"", "<>",
     " ", "\[IndentingNewLine]", 
    "\"\<(*            https://arxiv.org/abs/1803.09752          \
*)\\n\\n\>\""}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$regularB", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{
   "defs", "<>", "\"\<(* Auxiliary equations *)\>\"", "<>", 
    "\"\<\\n\\n\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"appendDefs", "[", 
   RowBox[{"\"\<eq$Lt\>\"", ",", "sLt\[FilledRectangle]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"appendDefs", "[", 
   RowBox[{"\"\<eq$v\>\"", ",", 
    RowBox[{
     UnderscriptBox["sLp", "_"], "/", 
     UnderscriptBox["sLt", "_"]}]}], "]"}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{
   "defs", "<>", "\"\<(* Shifted elementary symmetric polynomials *)\>\"", 
    "<>", "\"\<\\n\\n\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{"defs", "<>", "\"\<$Vsign = \>\"", "<>", 
    RowBox[{"ToString", "@", "$Vsign"}], "<>", "\"\<;\\n\\n\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{
   "defs", "<>", "\"\<eq$esP[n_,k_,v_] := \>\"", "<>", "\[IndentingNewLine]", 
    "\"\<Sum[ $Vsign \[Beta][i+k] * SymmetricPolynomial[ i, Table[v,n] ], {i, \
0, n} ]\>\"", "<>", "\"\<\\n\\n\>\""}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$regularB", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"exportDefs", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{"defs", "<>", 
    RowBox[{"ToString", "@", 
     RowBox[{"Definition", "[", "useEqn$", "]"}]}], "<>", 
    "\"\<\\n\\n\>\""}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$regularB", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"exportDefs", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"defs", "=", 
   RowBox[{"defs", "<>", 
    RowBox[{"ToString", "@", 
     RowBox[{"Definition", "[", "useEqr$", "]"}]}], "<>", 
    "\"\<\\n\\n\>\""}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$exportDefinitions", "=!=", "False"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<bimetric-ss-nr.m\>\"", ",", "defs", ",", "\"\<String\>\""}],
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Part II -- Verification", "Chapter"],

Cell[CellGroupData[{

Cell["Additional definitions", "Section"],

Cell[CellGroupData[{

Cell["Define a 4D manifold with a chart", "Subsubsection"],

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"M4", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[ScriptA]", ",", "\[ScriptB]", ",", "\[ScriptC]", ",", "\[ScriptD]", 
     ",", "\[ScriptE]"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scalars\[CapitalSigma]t", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"r", "[", "]"}], ",", 
     RowBox[{"\[Theta]", "[", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scalarsB4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xt", "[", "]"}], ",", 
     RowBox[{"xr", "[", "]"}], ",", 
     RowBox[{"x\[Theta]", "[", "]"}], ",", 
     RowBox[{"x\[Phi]", "[", "]"}]}], "}"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"B4", ",", "M4", ",", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "3"}], "]"}], ",", "scalarsB4", ",", 
   RowBox[{"ChartColor", "\[Rule]", 
    RowBox[{"RGBColor", "[", 
     RowBox[{"0.7", ",", "0", ",", "0"}], "]"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toB4", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "//", 
        RowBox[{"ToBasis", "[", "B4", "]"}]}], "//", " ", 
       RowBox[{"ToBasis", "[", "B4", "]"}]}], " ", "//", " ", 
      "TraceBasisDummy"}], " ", "//", " ", "ComponentArray"}], " ", "//", " ",
     "ToValues"}], "//", "Simplify"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The metric ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Square]", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             UnderscriptBox["gAlpha", "_"], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             UnderscriptBox["gEA", "_"], "2"], 
            SuperscriptBox[
             UnderscriptBox["gBeta", "_"], "2"]}]}], 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              UnderscriptBox["gBeta", "_"], ",", "0", ",", "0"}], "}"}], 
            "}"}], "\[CenterDot]", "\[Gamma]\[FilledRectangle]"}]},
         {
          RowBox[{"\[Gamma]\[FilledRectangle]", "\[CenterDot]", 
           SuperscriptBox[
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               UnderscriptBox["gBeta", "_"], ",", "0", ",", "0"}], "}"}], 
             "}"}], "\[Transpose]"]}], "\[Gamma]\[FilledRectangle]"}
        }], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        UnderscriptBox["gBeta", "_"], "\[Rule]", 
        UnderscriptBox["eq$gBeta", "_"]}], ",", 
       RowBox[{
        UnderscriptBox["fBeta", "_"], "\[Rule]", 
        UnderscriptBox["eq$fBeta", "_"]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g\[FilledRectangle]", "//", "printNice"}], "//", 
  "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         StyleBox["\[Alpha]",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["q",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], "+", 
          RowBox[{
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox["\[Alpha]",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}]}], ")"}], "2"]}], 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          StyleBox["q",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}], "+", 
         RowBox[{
          StyleBox["v",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox["\[Alpha]",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "0", "0"},
     {
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          StyleBox["q",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}], "+", 
         RowBox[{
          StyleBox["v",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox["\[Alpha]",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], 
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"], "0", "0"},
     {"0", "0", 
      SuperscriptBox[
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"], "0"},
     {"0", "0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Setup the metric ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 " on a manifold ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "4"], TraditionalForm]]],
 " in a basis ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "4"], TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"g", "[", 
    RowBox[{
     RowBox[{"-", "\[ScriptA]"}], ",", 
     RowBox[{"-", "\[ScriptB]"}]}], "]"}], ",", "CD", ",", 
   RowBox[{"SymbolOfCovD", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<;\>\"", ",", "\"\<\[Del]\>\""}], "}"}]}], ",", 
   RowBox[{"PrintAs", "->", "\"\<g\>\""}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CD", "[", "a_", "]"}], "[", 
   RowBox[{"\[Beta]", "[", "n_", "]"}], "]"}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MetricInBasis", "[", 
   RowBox[{"g", ",", 
    RowBox[{"-", "B4"}], ",", 
    RowBox[{"g\[FilledRectangle]", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{"MetricCompute", "[", 
  RowBox[{"g", ",", "B4", ",", 
   RowBox[{"\"\<Christoffel\>\"", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"CVSimplify", "\[Rule]", "Simplify"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MetricCompute", "[", 
  RowBox[{"g", ",", "B4", ",", 
   RowBox[{"\"\<Christoffel\>\"", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"CVSimplify", "\[Rule]", "Simplify"}]}], "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The metric ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Square]", 
      RowBox[{"(", GridBox[{
         {
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             UnderscriptBox["fAlpha", "_"], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             UnderscriptBox["fEA", "_"], "2"], 
            SuperscriptBox[
             UnderscriptBox["fBeta", "_"], "2"]}]}], 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              UnderscriptBox["fBeta", "_"], ",", "0", ",", "0"}], "}"}], 
            "}"}], "\[CenterDot]", "\[CurlyPhi]\[FilledRectangle]"}]},
         {
          RowBox[{"\[CurlyPhi]\[FilledRectangle]", "\[CenterDot]", 
           SuperscriptBox[
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               UnderscriptBox["fBeta", "_"], ",", "0", ",", "0"}], "}"}], 
             "}"}], "\[Transpose]"]}], "\[CurlyPhi]\[FilledRectangle]"}
        }], ")"}]}], "//", "instantiateBetas"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f\[FilledRectangle]", "//", "printNice"}], "//", 
  "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           StyleBox["q",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}], "-", 
          RowBox[{
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            OverscriptBox["\[Alpha]", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}], "2"]}], 
      RowBox[{
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox["q",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], "-", 
         RowBox[{
          StyleBox["v",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           OverscriptBox["\[Alpha]", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "0", "0"},
     {
      RowBox[{
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox["q",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], "-", 
         RowBox[{
          StyleBox["v",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           OverscriptBox["\[Alpha]", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"], "0", "0"},
     {"0", "0", 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"], "0"},
     {"0", "0", "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         InterpretationBox[
          StyleBox["Sin",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Sin,
          Editable->False], "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construct the square root", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalXi]", "[", "vec_", "]"}], ":=", 
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {"1", "0"},
      {"vec", "sI\[FilledRectangle]"}
     }], ")"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Square]", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["gAlpha", "_"], 
         RowBox[{"-", "1"}]], 
        UnderscriptBox["fAlpha", "_"], 
        SuperscriptBox[
         UnderscriptBox["sLt", "_"], 
         RowBox[{"-", "1"}]]}], 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["gAlpha", "_"], 
         RowBox[{"-", "1"}]], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            UnderscriptBox["sLp", "_"], ",", "0", ",", "0"}], "}"}], "}"}], 
         "\[CenterDot]", "fE\[FilledRectangle]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         UnderscriptBox["fAlpha", "_"]}], 
        RowBox[{
         OverscriptBox["gE\[FilledRectangle]", 
          RowBox[{"-", "1"}]], "\[CenterDot]", 
         SuperscriptBox[
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              UnderscriptBox["sLp", "_"], "/", 
              SuperscriptBox[
               UnderscriptBox["sLt", "_"], "2"]}], ",", "0", ",", "0"}], 
            "}"}], "}"}], "\[Transpose]"]}]}], 
       RowBox[{
        OverscriptBox["gE\[FilledRectangle]", 
         RowBox[{"-", "1"}]], "\[CenterDot]", 
        OverscriptBox["sLs\[FilledRectangle]", 
         RowBox[{"-", "1"}]], "\[CenterDot]", "fE\[FilledRectangle]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalXi]", "@", 
        RowBox[{"(", GridBox[{
           {
            RowBox[{"-", 
             UnderscriptBox["hBeta", "_"]}]},
           {"0"},
           {"0"}
          }], ")"}]}], "\[CenterDot]", "%", "\[CenterDot]", 
       RowBox[{"\[CapitalXi]", "@", 
        RowBox[{"(", GridBox[{
           {
            UnderscriptBox["hBeta", "_"]},
           {"0"},
           {"0"}
          }], ")"}]}]}], "//", "instantiateBetas"}], "//", 
     "convert$p2\[Lambda]"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S\[FilledRectangle]", "//", "printNice"}], "//", 
  "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{
         StyleBox["p",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox["q",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}], "+", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       RowBox[{
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}]], 
      FractionBox[
       RowBox[{
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], 
       StyleBox["\[Alpha]",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]], "0", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         StyleBox["q",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         RowBox[{"(", 
          RowBox[{
           StyleBox["\[Alpha]",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "-", 
           RowBox[{
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox["q",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]]}]}], ")"}], " ", 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox["\[Alpha]",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox["q",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]]}]}], ")"}], " ", 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], "2"]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox["q",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]]}], 
           StyleBox["\[Alpha]",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]]}], "+", 
         FractionBox["1", 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}]]}], ")"}], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], "0", "0"},
     {"0", "0", 
      FractionBox[
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]], "0"},
     {"0", "0", "0", 
      FractionBox[
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell["Verify the square root,", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f\[FilledRectangle]", "\[Equal]", 
         RowBox[{
         "g\[FilledRectangle]", "\[CenterDot]", "S\[FilledRectangle]", 
          "\[CenterDot]", "S\[FilledRectangle]"}]}], "/.", 
        RowBox[{
         UnderscriptBox["sLv", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["sLp", "_"], "/", 
          UnderscriptBox["sLt", "_"]}]}]}], "/.", 
       RowBox[{
        UnderscriptBox["sLt", "_"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], "//", "Expand"}], "//", 
     "FullSimplify"}], "//", "printNice"}], "//", "MatrixForm"}], "//", 
  "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox[
  TagBox["True",
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  StripOnInput->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The bimetric stress-energy tensor and the potential", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vg\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "3"], " ", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       RowBox[{
        SubscriptBox["Y", "n"], "[", "S\[FilledRectangle]", "]"}]}]}]}], "//",
     "Simplify"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vf\[FilledRectangle]", "=", 
   RowBox[{
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "3"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", 
        RowBox[{"4", "-", "n"}], "]"}], 
       RowBox[{
        SubscriptBox["Y", "n"], "[", 
        OverscriptBox["S\[FilledRectangle]", 
         RowBox[{"-", "1"}]], "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Vpot", "=", 
   RowBox[{
    RowBox[{"$Vsign", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "0"}], "4"], 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n", "]"}], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", "n"], "[", "S\[FilledRectangle]", 
        "]"}]}]}]}], "//", "Simplify"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Vg\[FilledRectangle]", "+", 
     RowBox[{
      RowBox[{"Det", "@", "S\[FilledRectangle]"}], " ", 
      "Vf\[FilledRectangle]"}]}], "\[Equal]", 
    RowBox[{"Vpot", " ", 
     RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "//", "Simplify"}], "//", 
  "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Vg", "[", 
    RowBox[{"\[ScriptA]", ",", 
     RowBox[{"-", "\[ScriptB]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(V\), \(g\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Vf", "[", 
    RowBox[{"\[ScriptA]", ",", 
     RowBox[{"-", "\[ScriptB]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(V\), \(f\)]\)\>\""}]}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"Vg", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ScriptA]", ",", "B4"}], "}"}], ",", 
      RowBox[{"-", 
       RowBox[{"{", 
        RowBox[{"\[ScriptB]", ",", "B4"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Vg\[FilledRectangle]", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"Vf", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ScriptA]", ",", "B4"}], "}"}], ",", 
      RowBox[{"-", 
       RowBox[{"{", 
        RowBox[{"\[ScriptB]", ",", "B4"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Vf\[FilledRectangle]", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The projections on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "t"], TraditionalForm]]]
}], "Subsubsection"],

Cell[TextData[{
 "The unit normal ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "g"], TraditionalForm]]],
 ", and the projection operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalP]", "g"], TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ng$d", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       UnderscriptBox["gAlpha", "_"]}], ",", "0", ",", "0", ",", "0"}], "}"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ng$u", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           UnderscriptBox["gAlpha", "_"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            UnderscriptBox["gBeta", "_"]}], "/", 
           UnderscriptBox["gAlpha", "_"]}], ",", "0", ",", "0"}], "}"}], 
        "}"}], "\[Transpose]"], "//", "instantiateBetas"}], ")"}], "/.", 
    RowBox[{
     UnderscriptBox["sLv", "_"], "\[Rule]", 
     RowBox[{
      UnderscriptBox["sLp", "_"], "/", 
      UnderscriptBox["sLt", "_"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalP]g$ud", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "4", "]"}], "+", 
     RowBox[{"ng$u", ".", "ng$d"}]}], "//", "Simplify"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"ng", "[", 
    RowBox[{"-", "\[ScriptA]"}], "]"}], ",", "M4", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*SubscriptBox[\(n\), \(g\)]\)\>\""}]}], 
  "]"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"ng", "[", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{"\[ScriptA]", ",", "B4"}], "}"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"Flatten", "@", "ng$d"}], "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"ng", "[", 
     RowBox[{"{", 
      RowBox[{"\[ScriptA]", ",", "B4"}], "}"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Flatten", "@", "ng$u"}], "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalP]g", "[", 
    RowBox[{"\[ScriptA]", ",", 
     RowBox[{"-", "\[ScriptB]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", 
    "\"\<\!\(\*SubscriptBox[\(\[DoubleStruckCapitalP]\), \(g\)]\)\>\""}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalP]g", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ScriptA]", ",", "B4"}], "}"}], ",", 
      RowBox[{"-", 
       RowBox[{"{", 
        RowBox[{"\[ScriptB]", ",", "B4"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"\[DoubleStruckCapitalP]g$ud", "/.", 
     RowBox[{"Thread", "[", 
      RowBox[{"scalars\[CapitalSigma]t", "\[Rule]", "scalarsB4"}], "]"}]}]}], 
   "]"}], ";"}]], "Input"],

Cell[TextData[{
 "The unit normal ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "f"], TraditionalForm]]],
 ", and the projection operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalP]", "f"], TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nf$d", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       UnderscriptBox["fAlpha", "_"]}], ",", "0", ",", "0", ",", "0"}], "}"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nf$u", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", 
           UnderscriptBox["fAlpha", "_"]}], ",", 
          RowBox[{
           RowBox[{"-", 
            UnderscriptBox["fBeta", "_"]}], "/", 
           UnderscriptBox["fAlpha", "_"]}], ",", "0", ",", "0"}], "}"}], 
        "}"}], "\[Transpose]"], "//", "instantiateBetas"}], ")"}], "/.", 
    RowBox[{
     UnderscriptBox["sLv", "_"], "\[Rule]", 
     RowBox[{
      UnderscriptBox["sLp", "_"], "/", 
      UnderscriptBox["sLt", "_"]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalP]f$ud", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "4", "]"}], "+", 
     RowBox[{"nf$u", ".", "nf$d"}]}], "//", "Simplify"}]}], ";"}]}], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Verification of \[Rho][], ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "[", "]"}], TraditionalForm]]],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"J", "[", "]"}], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]]
}], "Section"],

Cell["\<\
Here we evaluate the direct projections and compare to the results from the \
main notebook.\
\>", "Text"],

Cell[TextData[{
 "The normal projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]],
 ","
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]$Vg", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ng$d", ".", "Vg\[FilledRectangle]", ".", "ng$u"}], ")"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "//", 
     "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]$Vg", "\[Equal]", 
    RowBox[{"g\[Rho]", "[", "]"}]}], "//", "Simplify"}], "//", 
  "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
    HoldForm]}], "-", 
  FractionBox[
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], 
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]]}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]$Vf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nf$d", ".", "Vf\[FilledRectangle]", ".", "nf$u"}], ")"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "//", 
     "simplifyShiftedESP"}], "//", "convert$p2\[Lambda]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]$Vf", "\[Equal]", 
    RowBox[{"f\[Rho]", "[", "]"}]}], "//", "Simplify"}], "//", 
  "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}], "+", 
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
      HoldForm], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]}], 
   RowBox[{
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]]}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The mixed projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]],
 " (as a covector),"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j$Vg", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Gamma]\[FilledRectangle]", ".", 
        RowBox[{"\[FilledDownTriangle]", "[", 
         RowBox[{
         "\[DoubleStruckCapitalP]g$ud", ".", "Vg\[FilledRectangle]", ".", 
          "ng$u"}], "]"}]}]}], "//", "simplifyShiftedESP"}], "//", 
     "convert$p2\[Lambda]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"j$Vg", "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"gj", "[", 
        RowBox[{"-", "\[ScriptI]"}], "]"}], "//", "toB"}], "//", "Flatten"}], 
     ")"}]}], "//", "Simplify"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm]}], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], ",", "0", ",", "0"}], "}"}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j$Vf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[CurlyPhi]\[FilledRectangle]", ".", 
        RowBox[{"\[FilledDownTriangle]", "[", 
         RowBox[{
         "\[DoubleStruckCapitalP]f$ud", ".", "Vf\[FilledRectangle]", ".", 
          "nf$u"}], "]"}]}]}], "//", "simplifyShiftedESP"}], "//", 
     "convert$p2\[Lambda]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}], 
    SuperscriptBox[
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "2"]], ",", "0", ",", "0"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The full projections of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]],
 " (as an operator),"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J$Vg", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "\[DoubleStruckCapitalP]g$ud", ".", "Vg\[FilledRectangle]", ".", 
         "\[DoubleStruckCapitalP]g$ud"}], "//", "\[FilledDownTriangle]"}], "//",
        "Diagonal"}], "//", "simplifyShiftedESP"}], "//", 
     "convert$p2\[Lambda]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J$Vg", "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gJ", "[", 
         RowBox[{"\[ScriptI]", ",", 
          RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
       "convert$p2\[Lambda]"}], "//", "Diagonal"}], ")"}]}], "//", 
   "Simplify"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]]}], ",", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "1"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}], ",", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "1"],
     HoldForm], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]]}]}], "}"}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gJ\[Rho]", "\[Equal]", 
    RowBox[{"J$Vg", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "@", "J$Vg"}], "-", "\[Rho]$Vg"}], ")"}]}]}]}], "//",
    "Simplify"}], "//", "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J$Vf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "\[DoubleStruckCapitalP]f$ud", ".", "Vf\[FilledRectangle]", ".", 
         "\[DoubleStruckCapitalP]f$ud"}], "//", "\[FilledDownTriangle]"}], "//",
        "Diagonal"}], "//", "simplifyShiftedESP"}], "//", 
     "convert$p2\[Lambda]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J$Vf", "\[Equal]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"fJ", "[", 
         RowBox[{"\[ScriptI]", ",", 
          RowBox[{"-", "\[ScriptJ]"}]}], "]"}], "//", "toB"}], "//", 
       "convert$p2\[Lambda]"}], "//", "Diagonal"}], ")"}]}], "//", 
   "Simplify"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "2"],
      HoldForm], 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      SuperscriptBox[
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "2"], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", "1"],
      HoldForm], 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}], ",", 
   RowBox[{
    FractionBox[
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", "1"],
      HoldForm], 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}], 
     RowBox[{
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}]]}]}], "}"}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fJ\[Rho]", "\[Equal]", 
    RowBox[{"J$Vf", "-", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Total", "@", "J$Vf"}], "-", "\[Rho]$Vf"}], ")"}]}]}]}], "//",
    "Simplify"}], "//", "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verification of eqs (2.35a) and (2.35b)", "Section"],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3X9MXPeZ+Ht07/3j6mr+4U9bGokrhIWiWAghVNlCX8GNTNI4ta3GluXW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     "], {{0, 225}, {2658, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   BaseStyle->"ImageGraphics",
   ImageSize->{504.73999999999916`, Automatic},
   ImageSizeRaw->{2658, 225},
   PlotRange->{{0, 2658}, {0, 225}}]], "Input"]
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]$Vg$t", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]$Vg", "/.", 
       RowBox[{
        UnderscriptBox["sER", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["fEB", "_"], "/", 
         UnderscriptBox["gEB", "_"]}]}]}], "//", "instantiateShiftedESP"}], 
     ",", 
     RowBox[{"t", "[", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j$Vg$t", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"j$Vg", "/.", 
       RowBox[{
        UnderscriptBox["sER", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["fEB", "_"], "/", 
         UnderscriptBox["gEB", "_"]}]}]}], "//", "instantiateShiftedESP"}], 
     ",", 
     RowBox[{"t", "[", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Rho]$Vg$t", "-", 
       RowBox[{
        SuperscriptBox["sgn\[FilledRectangle]", "\[Transpose]"], ".", 
        SuperscriptBox[
         RowBox[{"{", "j$Vg$t", "}"}], "\[Transpose]"]}]}], ")"}], 
     "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "//", 
    "convert$p2\[Lambda]"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq235a$LHS", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        UnderscriptBox["sLt", "_"], ",", 
        RowBox[{"t", "[", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLp", "_"], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}], 
       RowBox[{
        UnderscriptBox["sLp", "_"], "/", 
        UnderscriptBox["sLt", "_"]}]}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"sgQU\[FilledRectangle]", ".", 
      RowBox[{"Inverse", "@", "\[Gamma]\[FilledRectangle]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{"\[Gamma]\[FilledRectangle]", ",", 
        RowBox[{"t", "[", "]"}]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"sfU\[FilledRectangle]", ".", 
      RowBox[{"Inverse", "@", "\[CurlyPhi]\[FilledRectangle]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{"\[CurlyPhi]\[FilledRectangle]", ",", 
        RowBox[{"t", "[", "]"}]}], "]"}]}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "convert$p2\[Lambda]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tr", "[", "%", "]"}], "//", "instantiateBetas"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "sLv", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"sLv", "[", 
        RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"sLp", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"sLp", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], ";", "%"}]}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq235a$RHS", "=", 
   RowBox[{"%", "//", "convert$p2\[Lambda]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eq235a$LHS", "\[Equal]", "eq235a$RHS"}], "//", "Simplify"}], "//",
   "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3X9MXOe56Ht07/3j6mr+4U9bGokrhIWiWAghVGGhIzhRSBqnttXYstw6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     "], {{0, 242}, {2652, 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   BaseStyle->"ImageGraphics",
   ImageSize->{504.73999999999756`, Automatic},
   ImageSizeRaw->{2652, 242},
   PlotRange->{{0, 2652}, {0, 242}}]], "Input"]
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]$Vg$r", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]$Vg", "/.", 
       RowBox[{
        UnderscriptBox["sER", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["fEB", "_"], "/", 
         UnderscriptBox["gEB", "_"]}]}]}], "//", "instantiateShiftedESP"}], 
     ",", 
     RowBox[{"r", "[", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j$Vg$r", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"j$Vg", "/.", 
       RowBox[{
        UnderscriptBox["sER", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["fEB", "_"], "/", 
         UnderscriptBox["gEB", "_"]}]}]}], "//", "instantiateShiftedESP"}], 
     ",", 
     RowBox[{"r", "[", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Rho]$Vg$r", "-", 
       RowBox[{
        SuperscriptBox["sgn\[FilledRectangle]", "\[Transpose]"], ".", 
        SuperscriptBox[
         RowBox[{"{", "j$Vg$r", "}"}], "\[Transpose]"]}]}], ")"}], 
     "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "//", 
    "convert$p2\[Lambda]"}], "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq235b$LHS", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        UnderscriptBox["sLt", "_"], ",", 
        RowBox[{"r", "[", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLp", "_"], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}], 
       RowBox[{
        UnderscriptBox["sLp", "_"], "/", 
        UnderscriptBox["sLt", "_"]}]}]}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"sgQU\[FilledRectangle]", ".", 
      RowBox[{"Inverse", "@", "\[Gamma]\[FilledRectangle]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{"\[Gamma]\[FilledRectangle]", ",", 
        RowBox[{"r", "[", "]"}]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"sfU\[FilledRectangle]", ".", 
      RowBox[{"Inverse", "@", "\[CurlyPhi]\[FilledRectangle]"}], ".", 
      RowBox[{"D", "[", 
       RowBox[{"\[CurlyPhi]\[FilledRectangle]", ",", 
        RowBox[{"r", "[", "]"}]}], "]"}]}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "convert$p2\[Lambda]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Tr", "[", "%", "]"}], "//", "instantiateBetas"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "sLv", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"sLv", "[", 
        RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"sLp", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"sLp", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], 
         RowBox[{"1", "/", "2"}]]}]}], ";", "%"}]}], "]"}], "//", 
   "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq235b$RHS", "=", 
   RowBox[{"%", "//", "convert$p2\[Lambda]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eq235b$LHS", "\[Equal]", "eq235b$RHS"}], "//", "Simplify"}], "//",
   "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verification of the bimetric conservation law", "Section"],

Cell["\<\
Note that during the projection we only use the EoM for the spatial metrics.\
\>", "Text"],

Cell[TextData[{
 "The perpendicular projection ",
 Cell[BoxData[
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["n", "g"], 
        StyleBox[GridBox[{
           {"\[ScriptB]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`ng[$CellContext`\[ScriptB]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[ScriptA]"], GridBox[{
        {
         SubscriptBox["V", "g"], 
         StyleBox[GridBox[{
            {"\[ScriptA]", " "},
            {" ", "\[ScriptB]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[ScriptA]][
     $CellContext`Vg[$CellContext`\[ScriptA], -$CellContext`\[ScriptB]]],
    Editable->False]}]]],
 ","
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ng", "[", "\[ScriptB]", "]"}], 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[ScriptA]"}], "]"}], "[", 
       RowBox[{"Vg", "[", 
        RowBox[{"\[ScriptA]", ",", 
         RowBox[{"-", "\[ScriptB]"}]}], "]"}], "]"}]}], "//", "toB4"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Block", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "sLv", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"sLv", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"sLp", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "/", 
          RowBox[{"sLt", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"xt", "[", "]"}], "\[Rule]", 
              RowBox[{"t", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"xr", "[", "]"}], "\[Rule]", 
              RowBox[{"r", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"x\[Theta]", "[", "]"}], "\[Rule]", 
              RowBox[{"\[Theta]", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"x\[Phi]", "[", "]"}], "\[Rule]", 
              RowBox[{"\[Phi]", "[", "]"}]}]}], "}"}]}], "//.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "evol$dot$gSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$gSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$gSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$gSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$fSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$fSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$fSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$fSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", "}"}]}], "//",
          "instantiateBetas"}]}]}], "\[IndentingNewLine]", "]"}], "&"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLt", "_"], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
          RowBox[{"1", "/", "2"}]], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLt", "_"], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
          RowBox[{"1", "/", "2"}]], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}]}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nabla$rho", "=", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["sLp", "_"], "2"]}], "\[Rule]", 
       SuperscriptBox[
        UnderscriptBox["sLt", "_"], "2"]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input"],

Cell[TextData[{
 "Solve ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]],
 " from ",
 "nabla$rho,"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p$t$from$\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       UnderscriptBox["sLp", "_"], ",", 
       RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"nabla$rho", "\[Equal]", "0"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["sLp", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
      "1", "\[RightDoubleBracket]"}]}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"]}]]}], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm]}], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox["r",
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]], 
              StyleBox[
               OverscriptBox["\[Alpha]", "~"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}],
             HoldForm],
            DisplayForm], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], "+", 
          RowBox[{
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TagBox[
                TagBox[
                 RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox["r",
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]], 
                  StyleBox["\[Alpha]",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}],
                 HoldForm],
                DisplayForm]}], " ", 
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}], "+", 
             RowBox[{
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 TagBox[
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", 
                    StyleBox["r",
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]], 
                    StyleBox["p",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}],
                   HoldForm],
                  DisplayForm], " ", 
                 StyleBox["q",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}], "+", 
                RowBox[{
                 StyleBox["p",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], " ", 
                 StyleBox["\[Alpha]",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], " ", 
                 StyleBox[
                  SubscriptBox["K", "1"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            TagBox[
             TagBox[
              RowBox[{
               SubscriptBox["\[PartialD]", 
                StyleBox["r",
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]], 
               StyleBox["B",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]]}],
              HoldForm],
             DisplayForm]}], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}], "+", 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", 
                 StyleBox["r",
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm],
              DisplayForm], "+", 
             RowBox[{
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], " ", 
              StyleBox[
               OverscriptBox["A", "~"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox[
            OverscriptBox["B", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm],
         DisplayForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], "2"], " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm], " ", 
           StyleBox[
            SubscriptBox["K", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          RowBox[{
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              RowBox[{"(", 
               RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]], "+", 
                RowBox[{"2", " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox["r",
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm],
            DisplayForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               StyleBox["p",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]], "2"]}], "+", 
             SuperscriptBox[
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"]}], ")"}]}], "+", 
          RowBox[{
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              TagBox[
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", 
                  StyleBox["r",
                   LineColor->RGBColor[1, 0, 0],
                   FrontFaceColor->RGBColor[1, 0, 0],
                   BackFaceColor->RGBColor[1, 0, 0],
                   GraphicsColor->RGBColor[1, 0, 0],
                   FontColor->RGBColor[1, 0, 0]]], 
                 StyleBox[
                  OverscriptBox["B", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}],
                HoldForm],
               DisplayForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], " ", 
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}], "+", 
             RowBox[{
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "2"],
                   HoldForm]}], " ", 
                 StyleBox[
                  SubscriptBox["K", "1"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}], "-", 
                RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                   "1", "1"],
                  HoldForm], " ", 
                 StyleBox[
                  SubscriptBox["K", "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "0", "1"],
                    HoldForm]}], "+", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "0", "2"],
                    HoldForm]}], ")"}], " ", 
                 StyleBox["\[Lambda]",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The mixed projection of ",
 Cell[BoxData[
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        SubscriptBox["\[DoubleStruckCapitalP]", "g"], 
        StyleBox[GridBox[{
           {"\[ScriptB]", " "},
           {" ", "\[ScriptC]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[DoubleStruckCapitalP]g[$CellContext`\[ScriptB], \
-$CellContext`\[ScriptC]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[ScriptA]"], GridBox[{
        {
         SubscriptBox["V", "g"], 
         StyleBox[GridBox[{
            {"\[ScriptA]", " "},
            {" ", "\[ScriptB]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[ScriptA]][
     $CellContext`Vg[$CellContext`\[ScriptA], -$CellContext`\[ScriptB]]],
    Editable->False]}]]],
 ","
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[DoubleStruckCapitalP]g", "[", 
       RowBox[{"\[ScriptB]", ",", 
        RowBox[{"-", "\[ScriptC]"}]}], "]"}], 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[ScriptA]"}], "]"}], "[", 
       RowBox[{"Vg", "[", 
        RowBox[{"\[ScriptA]", ",", 
         RowBox[{"-", "\[ScriptB]"}]}], "]"}], "]"}]}], "//", "toB4"}], "//", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Block", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", "sLv", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"sLv", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"sLp", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "/", 
          RowBox[{"sLt", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"xt", "[", "]"}], "\[Rule]", 
              RowBox[{"t", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"xr", "[", "]"}], "\[Rule]", 
              RowBox[{"r", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"x\[Theta]", "[", "]"}], "\[Rule]", 
              RowBox[{"\[Theta]", "[", "]"}]}], ",", 
             RowBox[{
              RowBox[{"x\[Phi]", "[", "]"}], "\[Rule]", 
              RowBox[{"\[Phi]", "[", "]"}]}]}], "}"}]}], "//.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "evol$dot$gSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$gSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$gSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$gSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$fSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$fSp", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "evol$dot$fSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}], "\[RuleDelayed]", 
             RowBox[{
             "evol$eq$fSp", "\[LeftDoubleBracket]", "2", 
              "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", "}"}]}], "//",
          "instantiateBetas"}]}]}], "\[IndentingNewLine]", "]"}], "&"}]}], "//",
    "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLt", "_"], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
          RowBox[{"1", "/", "2"}]], ",", 
         RowBox[{"t", "[", "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["sLt", "_"], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"D", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             UnderscriptBox["sLp", "_"], "2"]}], ")"}], 
          RowBox[{"1", "/", "2"}]], ",", 
         RowBox[{"r", "[", "]"}]}], "]"}]}]}], "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nabla$j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["sLp", "_"], "2"]}], "\[Rule]", 
       SuperscriptBox[
        UnderscriptBox["sLt", "_"], "2"]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p$t$from$j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       UnderscriptBox["sLp", "_"], ",", 
       RowBox[{"t", "[", "]"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"nabla$j", "\[Equal]", "0"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["sLp", "_"], ",", 
          RowBox[{"t", "[", "]"}]}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
      "1", "\[RightDoubleBracket]"}]}], "//", "simplifyShiftedESP"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
      HoldForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox[
            OverscriptBox["B", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm],
         DisplayForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "-", 
       RowBox[{
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}], "+", 
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        StyleBox["\[Alpha]",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox["r",
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]], 
              StyleBox[
               OverscriptBox["B", "~"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}],
             HoldForm],
            DisplayForm], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          RowBox[{
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TagBox[
                TagBox[
                 RowBox[{
                  SubscriptBox["\[PartialD]", 
                   StyleBox["r",
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]], 
                  StyleBox["B",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}],
                 HoldForm],
                DisplayForm]}], " ", 
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}], "+", 
             RowBox[{
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "2"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox[
            OverscriptBox["\[Alpha]", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm],
         DisplayForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox["r",
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm],
            DisplayForm], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["q",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], "-", 
          RowBox[{
           TagBox[
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", 
               StyleBox["r",
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]], 
              StyleBox["\[Alpha]",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}],
             HoldForm],
            DisplayForm], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], "+", 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["p",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox["\[Alpha]",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox[
            SubscriptBox["K", "1"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], "+", 
          RowBox[{"2", " ", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "2"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p$t$from$\[Rho]", "-", "p$t$from$j"}], "//", "Simplify"}], 
    ")"}], "/.", 
   RowBox[{
    SuperscriptBox[
     UnderscriptBox["sLt", "_"], "2"], "\[Rule]", " ", 
    RowBox[{"1", "+", 
     SuperscriptBox[
      UnderscriptBox["sLp", "_"], "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Row", "@", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["C", "bim"], ",", "\"\< \[Equal] \>\"", ",", 
     RowBox[{"Framed", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         UnderscriptBox["fAlpha", "_"]], 
        RowBox[{"HoldForm", "[", 
         RowBox[{
          SubscriptBox["j", "r"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", "t"], 
             SubscriptBox["p", "\[Rho]"]}], "-", 
            RowBox[{
             SubscriptBox["\[PartialD]", "t"], 
             SubscriptBox["p", "j"]}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Background", "\[Rule]", "LightYellow"}]}], "]"}]}], "}"}]}], "//",
   "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FrameBox[
     RowBox[{
      RowBox[{"CC2Ag", "+", "CC2Af", "+", "CC2B"}], "\[Equal]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         RowBox[{
         "j$Vg", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        UnderscriptBox["fAlpha", "_"]], "%%"}]}]], "//", 
    "instantiateShiftedESP"}], "//", "Simplify"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "bim"],"\" \[Equal] \"",FrameBox[
    RowBox[{"-", 
      FractionBox[
       TagBox[
        RowBox[{
          SubscriptBox["j", "r"], " ", 
          RowBox[{"(", 
            RowBox[{
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"t"}]], 
                SubscriptBox["p", "\[Rho]"]}], "-", 
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"t"}]], 
                SubscriptBox["p", "j"]}]}], ")"}]}], HoldForm], 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]]}], Background -> 
    RGBColor[1, 1, 0.85], StripOnInput -> False]},
  "RowDefault"]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FrameBox[
    RowBox[{"evol$p", "\[Equal]", "p$t$from$j"}]], "//", "Simplify"}], "//", 
  "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The two evolution equations for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]]
}], "Subsubsection"],

Cell[TextData[{
 "The expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]],
 ", from ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p$t$from$\[Rho]3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"2", ",", "1", ",", 
       UnderscriptBox["sER", "_"]}], "]"}], "p$t$from$\[Rho]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         UnderscriptBox["gAlpha", "_"], ",", 
         UnderscriptBox["fAlpha", "_"], ",", 
         UnderscriptBox["sLp", "_"], ",", 
         UnderscriptBox["sLt", "_"]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"Expand", "@", "#"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p$t$from$\[Rho]3", "//", "printNice"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", 
       StyleBox["r",
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}],
     HoldForm],
    DisplayForm], " ", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm], " ", 
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]}], "+", 
  RowBox[{
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm], " ", 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["\[Alpha]",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]]}], "+", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]]}], ")"}]}], "+", 
  RowBox[{
   StyleBox["\[Alpha]",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     RowBox[{
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm], " ", 
         StyleBox[
          SubscriptBox["K", "1"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}], "+", 
        RowBox[{"2", " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "1"],
          HoldForm], " ", 
         StyleBox[
          SubscriptBox["K", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   StyleBox[
    OverscriptBox["\[Alpha]", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], " ", 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       SuperscriptBox[
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["p",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm], " ", 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}], 
      RowBox[{
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
        HoldForm], " ", 
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             StyleBox[
              SubscriptBox["K", "1"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "+", 
            RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]]}], "+", 
       RowBox[{
        SuperscriptBox[
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "1"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], "-", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm]}], ")"}], " ", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "2"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TagBox[
             TagBox[
              RowBox[{
               SubscriptBox["\[PartialD]", 
                StyleBox["r",
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]], 
               StyleBox["p",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]]}],
              HoldForm],
             DisplayForm], " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm]}], "-", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm], " ", 
            StyleBox[
             OverscriptBox["A", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], " ", 
            StyleBox[
             SubscriptBox["K", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "0", "1"],
                HoldForm]}], "+", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "0", "2"],
               HoldForm]}], ")"}], " ", 
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]]}], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]]}], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], "p"}], TraditionalForm]]],
 ", from ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]]],
 ","
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p$t$from$j3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"2", ",", "1", ",", 
       UnderscriptBox["sER", "_"]}], "]"}], "p$t$from$j"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         UnderscriptBox["gAlpha", "_"], ",", 
         UnderscriptBox["fAlpha", "_"], ",", 
         UnderscriptBox["sLp", "_"], ",", 
         UnderscriptBox["sLt", "_"]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p$t$from$j3", "//", "printNice"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", 
       StyleBox["r",
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}],
     HoldForm],
    DisplayForm], " ", 
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm], " ", 
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]}], "+", 
  RowBox[{
   TagBox[
    SubsuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
    HoldForm], " ", 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox["\[Alpha]",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm],
        DisplayForm], 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]]}], "+", 
     FractionBox[
      TagBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", 
          StyleBox["r",
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]], 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm],
       DisplayForm], 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]]}], ")"}]}], "+", 
  RowBox[{
   StyleBox["\[Alpha]",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     RowBox[{
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm], " ", 
         StyleBox[
          SubscriptBox["K", "1"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}], "+", 
        RowBox[{"2", " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "1"],
          HoldForm], " ", 
         StyleBox[
          SubscriptBox["K", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   StyleBox[
    OverscriptBox["\[Alpha]", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        TagBox[
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", 
            StyleBox["r",
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm],
         DisplayForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm]}], 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", 
           StyleBox["r",
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm],
        DisplayForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
        HoldForm], " ", 
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}], 
      RowBox[{
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "+", 
     RowBox[{
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "1"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], "-", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm]}], ")"}], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Verification of the symmetric form of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "bim"], TraditionalForm]]],
 " in (D.17)"
}], "Section"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"term1", "=", 
  RowBox[{
   RowBox[{"sgU", "[", 
    RowBox[{"\[ScriptI]", ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"cdg", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{"sgn", "[", "\[ScriptJ]", "]"}], "]"}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"ChristoffelcdgPD\[CapitalSigma]B", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}], ",", 
        RowBox[{"-", "\[ScriptI]"}]}], "]"}], 
      RowBox[{"sgn", "[", "\[ScriptJ]", "]"}]}], "-", 
     RowBox[{"gK", "[", 
      RowBox[{"\[ScriptJ]", ",", 
       RowBox[{"-", "\[ScriptI]"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"term2", "=", 
  RowBox[{
   RowBox[{"sfU", "[", 
    RowBox[{"\[ScriptI]", ",", 
     RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"cdf", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{"sfn", "[", "\[ScriptJ]", "]"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"ChristoffelcdfPD\[CapitalSigma]B", "[", 
       RowBox[{"\[ScriptK]", ",", 
        RowBox[{"-", "\[ScriptK]"}], ",", 
        RowBox[{"-", "\[ScriptI]"}]}], "]"}], 
      RowBox[{"sfn", "[", "\[ScriptJ]", "]"}]}], "+", 
     RowBox[{"fK", "[", 
      RowBox[{"\[ScriptJ]", ",", 
       RowBox[{"-", "\[ScriptI]"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"term3", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"cdg", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{
       RowBox[{"sgU", "[", 
        RowBox[{"\[ScriptI]", ",", 
         RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
       RowBox[{"sgn", "[", "\[ScriptJ]", "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{
      RowBox[{"cdf", "[", 
       RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
      RowBox[{
       RowBox[{"sfU", "[", 
        RowBox[{"\[ScriptI]", ",", 
         RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
       RowBox[{"sfn", "[", "\[ScriptJ]", "]"}]}], "]"}]}]}], 
   ")"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {"\[ScriptCapitalU]", 
       StyleBox[GridBox[{
          {"\[ScriptI]", " "},
          {" ", "\[ScriptJ]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
              Offset[0.]}}, "RowsIndexed" -> {}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"K", 
          StyleBox[GridBox[{
             {"\[ScriptJ]", " "},
             {" ", "\[ScriptI]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`gK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"D", ",", 
            StyleBox["\[ScriptCapitalD]",
             FontColor->RGBColor[0., 0.7, 0.]]}], "]"}], 
          StyleBox[GridBox[{
             {"\[ScriptK]", " ", " "},
             {" ", "\[ScriptK]", "\[ScriptI]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`ChristoffelcdgPD\[CapitalSigma]B[$CellContext`\[ScriptK], \
-$CellContext`\[ScriptK], -$CellContext`\[ScriptI]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`sgn[$CellContext`\[ScriptJ]],
      Editable->False]}], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`sgn[$CellContext`\[ScriptJ]]],
     Editable->False]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       OverscriptBox["\[ScriptCapitalU]", "~"], 
       StyleBox[GridBox[{
          {"\[ScriptI]", " "},
          {" ", "\[ScriptJ]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
              Offset[0.]}}, "RowsIndexed" -> {}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
   Editable->False], " ", 
  RowBox[{"(", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["K", "~"], 
         StyleBox[GridBox[{
            {"\[ScriptJ]", " "},
            {" ", "\[ScriptI]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`fK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
     Editable->False], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{
            OverscriptBox["D", "~"], ",", 
            StyleBox["\[ScriptCapitalD]",
             FontColor->RGBColor[0., 0.7, 0.]]}], "]"}], 
          StyleBox[GridBox[{
             {"\[ScriptK]", " ", " "},
             {" ", "\[ScriptK]", "\[ScriptI]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`ChristoffelcdfPD\[CapitalSigma]B[$CellContext`\[ScriptK], \
-$CellContext`\[ScriptK], -$CellContext`\[ScriptI]],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["n", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`sfn[$CellContext`\[ScriptJ]],
      Editable->False]}], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
         {
          OverscriptBox["n", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptI]][
      $CellContext`sfn[$CellContext`\[ScriptJ]]],
     Editable->False]}], ")"}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[ScriptCapitalU]", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptI]", " "},
              {" ", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox[
           OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
            {
             OverscriptBox["n", "~"], 
             StyleBox[GridBox[{
                {"\[ScriptJ]"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cdf[-$CellContext`\[ScriptI]][
         $CellContext`sfn[$CellContext`\[ScriptJ]]],
        Editable->False], ")"}]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["n", "~"], 
           StyleBox[GridBox[{
              {"\[ScriptJ]"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`sfn[$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox[
           OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
            {
             OverscriptBox["\[ScriptCapitalU]", "~"], 
             StyleBox[GridBox[{
                {"\[ScriptI]", " "},
                {" ", "\[ScriptJ]"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cdf[-$CellContext`\[ScriptI]][
         $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
        Editable->False], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[ScriptCapitalU]", 
           StyleBox[GridBox[{
              {"\[ScriptI]", " "},
              {" ", "\[ScriptJ]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "\[ScriptI]"], GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"\[ScriptJ]"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cdg[-$CellContext`\[ScriptI]][
         $CellContext`sgn[$CellContext`\[ScriptJ]]],
        Editable->False], ")"}]}], "+", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"n", 
           StyleBox[GridBox[{
              {"\[ScriptJ]"},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`sgn[$CellContext`\[ScriptJ]],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "\[ScriptI]"], GridBox[{
            {"\[ScriptCapitalU]", 
             StyleBox[GridBox[{
                {"\[ScriptI]", " "},
                {" ", "\[ScriptJ]"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->Rational[39, 4]]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cdg[-$CellContext`\[ScriptI]][
         $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
        Editable->False], ")"}]}]}], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"term4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"sgU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{
     RowBox[{"cdg", "[", 
      RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
     RowBox[{"sgn", "[", "\[ScriptJ]", "]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"sgU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{"gK", "[", 
     RowBox[{"\[ScriptJ]", ",", 
      RowBox[{"-", "\[ScriptI]"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"term5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"sfU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{
     RowBox[{"cdf", "[", 
      RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
     RowBox[{"sfn", "[", "\[ScriptJ]", "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"sfU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{"fK", "[", 
     RowBox[{"\[ScriptJ]", ",", 
      RowBox[{"-", "\[ScriptI]"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"term6", "=", 
  RowBox[{
   RowBox[{"cdg", "[", 
    RowBox[{"-", "\[ScriptI]"}], "]"}], "[", 
   RowBox[{
    RowBox[{"sgU", "[", 
     RowBox[{"\[ScriptI]", ",", 
      RowBox[{"-", "\[ScriptJ]"}]}], "]"}], 
    RowBox[{"sgn", "[", "\[ScriptJ]", "]"}]}], "]"}]}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"K", 
         StyleBox[GridBox[{
            {"\[ScriptJ]", " "},
            {" ", "\[ScriptI]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`gK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[ScriptCapitalU]", 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[ScriptCapitalU]", 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`sgn[$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["K", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptJ]", " "},
           {" ", "\[ScriptI]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`fK[$CellContext`\[ScriptJ], -$CellContext`\[ScriptI]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[ScriptCapitalU]", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[ScriptCapitalU]", "~"], 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sfU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["D", "~"], "\[ScriptI]"], GridBox[{
         {
          OverscriptBox["n", "~"], 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdf[-$CellContext`\[ScriptI]][
      $CellContext`sfn[$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}]}]], "Output"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[ScriptCapitalU]", 
        StyleBox[GridBox[{
           {"\[ScriptI]", " "},
           {" ", "\[ScriptJ]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"\[ScriptJ]"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`sgn[$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"n", 
        StyleBox[GridBox[{
           {"\[ScriptJ]"},
           {" "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`sgn[$CellContext`\[ScriptJ]],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["D", "\[ScriptI]"], GridBox[{
         {"\[ScriptCapitalU]", 
          StyleBox[GridBox[{
             {"\[ScriptI]", " "},
             {" ", "\[ScriptJ]"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cdg[-$CellContext`\[ScriptI]][
      $CellContext`sgU[$CellContext`\[ScriptI], -$CellContext`\[ScriptJ]]],
     Editable->False], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"term1", "+", "term2", "-", "term3"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"term4", "+", "term5", "-", "term6"}], ")"}]}], ")"}], "//",
         "toB"}], "//", "convert$K"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["sLp", "_"], "2"]}], "\[Rule]", 
       SuperscriptBox[
        UnderscriptBox["sLt", "_"], "2"]}], "}"}]}], "//", "Simplify"}], "//",
    "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "\[Equal]", "0"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         UnderscriptBox["sLt", "_"], 
         UnderscriptBox["gEA", "_"], 
         RowBox[{"(", 
          RowBox[{"term1", "+", "term2", "-", "term3"}], ")"}]}], "//", 
        "toB"}], "//", "convert$K"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["sLp", "_"], "2"]}], "\[Rule]", 
       SuperscriptBox[
        UnderscriptBox["sLt", "_"], "2"]}], "}"}]}], "//", "Simplify"}], "//",
    "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CC2Ag", "+", "CC2Af", "+", "CC2B"}], "/.", 
      RowBox[{
       UnderscriptBox["sER", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fEB", "_"], "/", 
        UnderscriptBox["gEB", "_"]}]}]}], "//", "toB"}], "//", 
    "instantiateShiftedESP"}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%%", "-", "%"}], "\[Equal]", "0"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
WindowSize->{1196, 671},
WindowMargins->{{17, Automatic}, {Automatic, 22}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
CellLabelAutoDelete->True,
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], CellMargins -> {{10, Inherited}, {8, 18}}, 
    FontFamily -> "Arial", FontSize -> 28, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{15, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{20, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{30, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    CellGroupData[{
      Cell[
       StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, 
       PageBreakBelow -> False, CellChangeTimes -> {3.704299599624503*^9}, 
       MenuSortingValue -> 10000, FontFamily -> "Cambria", FontSize -> 14, 
       FontWeight -> "Plain", FontSlant -> "Plain", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
      Cell[
       StyleData["Section", "Printout"]], 
      Cell[
       StyleData["Subsection", "Printout"], 
       CellMargins -> {{20, Inherited}, {8., 16}}], 
      Cell[
       StyleData["Subsubsection", "Printout"], 
       CellMargins -> {{30, Inherited}, {6, 16}}], 
      Cell[
       StyleData["Text", "Printout"], 
       CellMargins -> {{35, Inherited}, {Inherited, Inherited}}, Hyphenation -> 
       True]}, Open]]}, Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 195, 6, 93, "Text"],
Cell[756, 28, 74, 0, 38, "Text"],
Cell[833, 30, 329, 9, 63, "Text"],
Cell[1165, 41, 880, 30, 66, "Text"],
Cell[2048, 73, 81, 4, 38, "Text"],
Cell[2132, 79, 190, 8, 38, "Text"],
Cell[2325, 89, 78, 4, 38, "Text"],
Cell[2406, 95, 2028, 62, 335, "Text"],
Cell[4437, 159, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[4506, 164, 113, 1, 91, "Chapter"],
Cell[CellGroupData[{
Cell[4644, 169, 30, 0, 97, "Section"],
Cell[CellGroupData[{
Cell[4699, 173, 31, 0, 82, "Subsection"],
Cell[4733, 175, 123, 3, 70, "Input"],
Cell[4859, 180, 353, 10, 206, "Input"],
Cell[CellGroupData[{
Cell[5237, 194, 38, 0, 81, "Subsubsection"],
Cell[5278, 196, 52, 0, 72, "Text"],
Cell[5333, 198, 85, 2, 70, "Input"],
Cell[5421, 202, 50, 0, 72, "Text"],
Cell[5474, 204, 90, 2, 70, "Input"],
Cell[5567, 208, 47, 0, 72, "Text"],
Cell[5617, 210, 79, 2, 70, "Input"],
Cell[5699, 214, 34, 0, 72, "Text"],
Cell[5736, 216, 119, 3, 70, "Input"],
Cell[5858, 221, 107, 5, 72, "Text"],
Cell[5968, 228, 158, 6, 96, "Input"],
Cell[6129, 236, 404, 15, 72, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6582, 257, 31, 0, 102, "Subsection"],
Cell[CellGroupData[{
Cell[6638, 261, 172, 6, 106, "Subsubsection"],
Cell[6813, 269, 167, 5, 93, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7017, 279, 191, 6, 82, "Subsubsection"],
Cell[7211, 287, 381, 11, 70, "Input"],
Cell[7595, 300, 253, 8, 70, "Input"],
Cell[7851, 310, 253, 8, 70, "Input"],
Cell[8107, 320, 206, 6, 70, "Input"],
Cell[8316, 328, 175, 5, 70, "Input"],
Cell[8494, 335, 44, 1, 1, "PageBreak",
 PageBreakBelow->True],
Cell[8541, 338, 91, 2, 72, "Text"],
Cell[8635, 342, 563, 16, 206, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9235, 363, 172, 5, 82, "Subsubsection"],
Cell[9410, 370, 116, 3, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9563, 378, 200, 5, 82, "Subsubsection"],
Cell[9766, 385, 1009, 26, 116, "Input"],
Cell[10778, 413, 227, 5, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11042, 423, 170, 5, 82, "Subsubsection"],
Cell[11215, 430, 507, 15, 160, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11759, 450, 166, 5, 82, "Subsubsection"],
Cell[11928, 457, 219, 6, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12184, 468, 211, 6, 82, "Subsubsection"],
Cell[12398, 476, 461, 13, 163, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12896, 494, 175, 6, 82, "Subsubsection"],
Cell[13074, 502, 921, 27, 335, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14032, 534, 268, 7, 82, "Subsubsection"],
Cell[14303, 543, 353, 8, 70, "Input"],
Cell[14659, 553, 74, 0, 72, "Text"],
Cell[14736, 555, 348, 9, 70, "Input"],
Cell[15087, 566, 573, 16, 206, "Input"],
Cell[15663, 584, 500, 13, 206, "Input"],
Cell[16166, 599, 567, 16, 206, "Input"],
Cell[16736, 617, 515, 16, 133, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17300, 639, 39, 0, 102, "Subsection"],
Cell[CellGroupData[{
Cell[17364, 643, 196, 5, 81, "Subsubsection"],
Cell[17563, 650, 7205, 194, 908, "Input"],
Cell[24771, 846, 1503, 38, 206, "Input"],
Cell[26277, 886, 771, 22, 160, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27085, 913, 198, 6, 81, "Subsubsection"],
Cell[27286, 921, 1790, 47, 476, "Input"],
Cell[29079, 970, 1382, 36, 476, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30498, 1011, 176, 5, 81, "Subsubsection"],
Cell[30677, 1018, 1111, 31, 296, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31825, 1054, 229, 8, 82, "Subsubsection"],
Cell[32057, 1064, 1603, 46, 406, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33697, 1115, 185, 5, 81, "Subsubsection"],
Cell[33885, 1122, 6618, 169, 1283, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40540, 1296, 262, 8, 82, "Subsubsection"],
Cell[40805, 1306, 955, 29, 276, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41809, 1341, 56, 0, 102, "Subsection"],
Cell[CellGroupData[{
Cell[41890, 1345, 355, 9, 82, "Subsubsection"],
Cell[42248, 1356, 227, 6, 70, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42512, 1367, 198, 6, 82, "Subsubsection"],
Cell[42713, 1375, 784, 24, 206, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43534, 1404, 201, 6, 82, "Subsubsection"],
Cell[43738, 1412, 90, 2, 70, "Input"],
Cell[43831, 1416, 861, 26, 212, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44729, 1447, 339, 10, 82, "Subsubsection"],
Cell[45071, 1459, 465, 12, 70, "Input"],
Cell[45539, 1473, 63, 0, 72, "Text"],
Cell[45605, 1475, 488, 13, 181, "Input"],
Cell[46096, 1490, 71, 0, 112, "Text"],
Cell[46170, 1492, 457, 14, 250, "Input"],
Cell[46630, 1508, 78, 0, 112, "Text"],
Cell[46711, 1510, 443, 12, 108, "Input"],
Cell[47157, 1524, 137, 5, 112, "Text"],
Cell[47297, 1531, 1185, 33, 391, "Input"],
Cell[48485, 1566, 752, 21, 321, "Input"],
Cell[49240, 1589, 175, 6, 121, "Text"],
Cell[49418, 1597, 3095, 84, 812, "Input"],
Cell[52516, 1683, 1779, 51, 462, "Input"],
Cell[54298, 1736, 74, 0, 112, "Text"],
Cell[54375, 1738, 562, 18, 321, "Input"],
Cell[54940, 1758, 555, 18, 321, "Input"],
Cell[55498, 1778, 576, 18, 321, "Input"],
Cell[56077, 1798, 846, 26, 321, "Input"],
Cell[56926, 1826, 603, 19, 321, "Input"],
Cell[57532, 1847, 954, 30, 321, "Input"],
Cell[58489, 1879, 686, 21, 321, "Input"],
Cell[59178, 1902, 1148, 35, 321, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60363, 1942, 189, 5, 126, "Subsubsection"],
Cell[60555, 1949, 608, 15, 391, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61200, 1969, 212, 6, 126, "Subsubsection"],
Cell[61415, 1977, 437, 12, 181, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61889, 1994, 265, 8, 132, "Subsubsection"],
Cell[62157, 2004, 674, 15, 391, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62868, 2024, 341, 11, 132, "Subsubsection"],
Cell[63212, 2037, 1239, 29, 601, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64488, 2071, 487, 17, 132, "Subsubsection"],
Cell[64978, 2090, 1495, 37, 650, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66522, 2133, 39, 0, 158, "Subsection"],
Cell[CellGroupData[{
Cell[66586, 2137, 408, 11, 127, "Subsubsection"],
Cell[66997, 2150, 139, 6, 112, "Text"],
Cell[67139, 2158, 130, 3, 108, "Input"],
Cell[67272, 2163, 133, 6, 112, "Text"],
Cell[67408, 2171, 128, 3, 108, "Input"],
Cell[67539, 2176, 137, 5, 112, "Text"],
Cell[67679, 2183, 382, 13, 257, "Input"],
Cell[68064, 2198, 883, 25, 453, "Input"],
Cell[68950, 2225, 137, 5, 112, "Text"],
Cell[69090, 2232, 1278, 38, 647, "Input"],
Cell[70371, 2272, 40, 0, 112, "Text"],
Cell[CellGroupData[{
Cell[70436, 2276, 1756, 48, 477, "Input"],
Cell[72195, 2326, 9688, 291, 1526, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81920, 2622, 993, 28, 402, "Input"],
Cell[82916, 2652, 5863, 155, 352, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88828, 2813, 284, 8, 127, "Subsubsection"],
Cell[89115, 2823, 849, 26, 425, "Input"],
Cell[CellGroupData[{
Cell[89989, 2853, 325, 10, 181, "Input"],
Cell[90317, 2865, 557, 18, 108, "Output"]
}, Open  ]],
Cell[90889, 2886, 891, 27, 406, "Input"],
Cell[CellGroupData[{
Cell[91805, 2917, 325, 10, 181, "Input"],
Cell[92133, 2929, 608, 20, 108, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92790, 2955, 273, 8, 140, "Subsubsection"],
Cell[93066, 2965, 887, 30, 196, "Input"],
Cell[93956, 2997, 660, 18, 391, "Input"],
Cell[94619, 3017, 554, 16, 257, "Input"],
Cell[95176, 3035, 625, 19, 262, "Input"],
Cell[95804, 3056, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95909, 3064, 64, 0, 235, "Section"],
Cell[CellGroupData[{
Cell[95998, 3068, 74, 1, 165, "Subsection"],
Cell[CellGroupData[{
Cell[96097, 3073, 194, 6, 140, "Subsubsection"],
Cell[CellGroupData[{
Cell[96316, 3083, 952, 30, 250, "Input"],
Cell[97271, 3115, 10372, 297, 183, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107680, 3417, 952, 30, 250, "Input"],
Cell[108635, 3449, 10925, 316, 195, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119609, 3771, 313, 12, 140, "Subsubsection"],
Cell[119925, 3785, 51, 0, 112, "Text"],
Cell[CellGroupData[{
Cell[120001, 3789, 862, 28, 250, "Input"],
Cell[120866, 3819, 5767, 164, 160, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126670, 3988, 1099, 34, 250, "Input"],
Cell[127772, 4024, 6099, 175, 181, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133932, 4206, 82, 1, 165, "Subsection"],
Cell[CellGroupData[{
Cell[134039, 4211, 70, 0, 126, "Subsubsection"],
Cell[134112, 4213, 862, 31, 262, "Input"],
Cell[CellGroupData[{
Cell[134999, 4248, 1118, 38, 200, "Input"],
Cell[136120, 4288, 3805, 113, 120, "Output"]
}, Open  ]],
Cell[139940, 4404, 403, 12, 181, "Input"],
Cell[140346, 4418, 339, 9, 145, "Text"],
Cell[CellGroupData[{
Cell[140710, 4431, 3113, 98, 78, "Print"],
Cell[143826, 4531, 2247, 71, 78, "Print"],
Cell[146076, 4604, 2247, 71, 78, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148372, 4681, 70, 0, 126, "Subsubsection"],
Cell[148445, 4683, 865, 31, 258, "Input"],
Cell[CellGroupData[{
Cell[149335, 4718, 1118, 38, 197, "Input"],
Cell[150456, 4758, 3973, 119, 120, "Output"]
}, Open  ]],
Cell[154444, 4880, 403, 12, 181, "Input"],
Cell[154850, 4894, 339, 9, 145, "Text"],
Cell[CellGroupData[{
Cell[155214, 4907, 3329, 106, 88, "Print"],
Cell[158546, 5015, 2408, 77, 88, "Print"],
Cell[160957, 5094, 2408, 77, 88, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163414, 5177, 75, 0, 126, "Subsubsection"],
Cell[163492, 5179, 752, 27, 258, "Input"],
Cell[CellGroupData[{
Cell[164269, 5210, 4206, 126, 713, "Input"],
Cell[168478, 5338, 17844, 504, 213, "Output"]
}, Open  ]],
Cell[186337, 5845, 406, 12, 181, "Input"],
Cell[186746, 5859, 344, 9, 145, "Text"],
Cell[CellGroupData[{
Cell[187115, 5872, 8941, 276, 140, "Print"],
Cell[196059, 6150, 10445, 319, 147, "Print"],
Cell[206507, 6471, 10445, 319, 147, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217001, 6796, 75, 0, 126, "Subsubsection"],
Cell[217079, 6798, 729, 26, 258, "Input"],
Cell[CellGroupData[{
Cell[217833, 6828, 4206, 126, 696, "Input"],
Cell[222042, 6956, 18385, 522, 213, "Output"]
}, Open  ]],
Cell[240442, 7481, 406, 12, 181, "Input"],
Cell[240851, 7495, 344, 9, 145, "Text"],
Cell[CellGroupData[{
Cell[241220, 7508, 9556, 298, 157, "Print"],
Cell[250779, 7808, 11204, 346, 160, "Print"],
Cell[261986, 8156, 11204, 346, 160, "Print"]
}, Open  ]],
Cell[273205, 8505, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[273310, 8513, 58, 0, 235, "Section"],
Cell[CellGroupData[{
Cell[273393, 8517, 58, 0, 158, "Subsection"],
Cell[273454, 8519, 144, 4, 108, "Input"],
Cell[CellGroupData[{
Cell[273623, 8527, 145, 6, 126, "Subsubsection"],
Cell[273771, 8535, 318, 7, 181, "Input"],
Cell[274092, 8544, 298, 9, 181, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274427, 8558, 397, 18, 127, "Subsubsection"],
Cell[274827, 8578, 649, 22, 401, "Input"],
Cell[275479, 8602, 695, 19, 353, "Input"],
Cell[276177, 8623, 240, 5, 181, "Input"],
Cell[276420, 8630, 269, 8, 145, "Text"],
Cell[276692, 8640, 1053, 35, 127, "Print"],
Cell[277748, 8677, 737, 20, 356, "Input"],
Cell[278488, 8699, 262, 5, 181, "Input"],
Cell[278753, 8706, 294, 9, 145, "Text"],
Cell[279050, 8717, 1080, 36, 132, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280167, 8758, 250, 8, 140, "Subsubsection"],
Cell[280420, 8768, 384, 10, 160, "Input"],
Cell[280807, 8780, 461, 11, 195, "Input"],
Cell[281271, 8793, 335, 8, 145, "Text"],
Cell[281609, 8803, 626, 16, 226, "Print"],
Cell[282238, 8821, 599, 14, 246, "Input"],
Cell[282840, 8837, 622, 15, 195, "Input"],
Cell[283465, 8854, 343, 8, 145, "Text"],
Cell[283811, 8864, 1110, 28, 188, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284958, 8897, 748, 29, 140, "Subsubsection"],
Cell[285709, 8928, 168, 6, 121, "mk-test"],
Cell[285880, 8936, 947, 26, 356, "Input"],
Cell[286830, 8964, 233, 5, 181, "Input"],
Cell[287066, 8971, 283, 7, 145, "Text"],
Cell[287352, 8980, 1987, 63, 137, "Print"],
Cell[289342, 9045, 903, 24, 353, "Input"],
Cell[290248, 9071, 233, 5, 181, "Input"],
Cell[290484, 9078, 283, 7, 145, "Text"],
Cell[290770, 9087, 1987, 63, 147, "Print"],
Cell[292760, 9152, 216, 8, 121, "mk-test"],
Cell[292979, 9162, 1002, 29, 360, "Input"],
Cell[293984, 9193, 267, 5, 187, "Input"],
Cell[294254, 9200, 306, 8, 145, "Text"],
Cell[294563, 9210, 1986, 63, 150, "Print"],
Cell[296552, 9275, 913, 25, 356, "Input"],
Cell[297468, 9302, 267, 5, 187, "Input"],
Cell[297738, 9309, 306, 8, 145, "Text"],
Cell[298047, 9319, 1986, 63, 140, "Print"],
Cell[CellGroupData[{
Cell[300058, 9386, 632, 15, 181, "Input"],
Cell[300693, 9403, 66, 2, 150, "Output"]
}, Open  ]],
Cell[300774, 9408, 192, 7, 121, "mk-test"],
Cell[300969, 9417, 767, 23, 376, "Input"],
Cell[301739, 9442, 202, 4, 181, "Input"],
Cell[301944, 9448, 236, 6, 145, "Text"],
Cell[302183, 9456, 1676, 53, 150, "Print"],
Cell[303862, 9511, 879, 27, 382, "Input"],
Cell[304744, 9540, 238, 5, 187, "Input"],
Cell[304985, 9547, 259, 7, 145, "Text"],
Cell[305247, 9556, 1665, 53, 147, "Print"],
Cell[306915, 9611, 192, 7, 121, "mk-test"],
Cell[307110, 9620, 1231, 37, 526, "Input"],
Cell[308344, 9659, 298, 7, 181, "Input"],
Cell[308645, 9668, 236, 6, 145, "Text"],
Cell[308884, 9676, 4311, 132, 147, "Print"],
Cell[313198, 9810, 1257, 38, 518, "Input"],
Cell[314458, 9850, 334, 8, 187, "Input"],
Cell[314795, 9860, 259, 7, 145, "Text"],
Cell[315057, 9869, 5673, 167, 165, "Print"],
Cell[320733, 10038, 352, 13, 135, "mk-test"],
Cell[321088, 10053, 1256, 37, 522, "Input"],
Cell[322347, 10092, 320, 8, 181, "Input"],
Cell[322670, 10102, 276, 7, 145, "Text"],
Cell[322949, 10111, 5651, 166, 165, "Print"],
Cell[328603, 10279, 1354, 41, 527, "Input"],
Cell[329960, 10322, 356, 9, 188, "Input"],
Cell[330319, 10333, 300, 8, 145, "Text"],
Cell[330622, 10343, 4313, 132, 147, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334972, 10480, 211, 9, 135, "Subsubsection"],
Cell[335186, 10491, 326, 12, 132, "mk-test"],
Cell[335515, 10505, 738, 23, 376, "Input"],
Cell[336256, 10530, 219, 5, 181, "Input"],
Cell[336478, 10537, 278, 8, 151, "Text"],
Cell[336759, 10547, 1684, 53, 147, "Print"],
Cell[338446, 10602, 970, 29, 371, "Input"],
Cell[339419, 10633, 229, 5, 181, "Input"],
Cell[339651, 10640, 278, 8, 145, "Text"],
Cell[339932, 10650, 2272, 71, 150, "Print"],
Cell[342207, 10723, 234, 8, 132, "mk-test"],
Cell[342444, 10733, 1030, 31, 516, "Input"],
Cell[343477, 10766, 244, 5, 181, "Input"],
Cell[343724, 10773, 296, 9, 151, "Text"],
Cell[344023, 10784, 1113, 35, 88, "Print"],
Cell[345139, 10821, 1154, 45, 126, "Text"],
Cell[CellGroupData[{
Cell[346318, 10870, 463, 14, 108, "Input"],
Cell[346784, 10886, 66, 2, 150, "Output"]
}, Open  ]],
Cell[346865, 10891, 425, 16, 140, "mk-test"],
Cell[347293, 10909, 1345, 41, 526, "Input"],
Cell[348641, 10952, 309, 8, 181, "Input"],
Cell[348953, 10962, 273, 8, 151, "Text"],
Cell[349229, 10972, 13894, 412, 150, "Print"],
Cell[363126, 11386, 1563, 47, 531, "Input"],
Cell[364692, 11435, 309, 8, 181, "Input"],
Cell[365004, 11445, 273, 8, 145, "Text"],
Cell[365280, 11455, 17143, 504, 150, "Print"],
Cell[382426, 11961, 381, 13, 140, "mk-test"],
Cell[382810, 11976, 818, 25, 165, "Input"],
Cell[383631, 12003, 529, 14, 243, "Input"],
Cell[384163, 12019, 621, 21, 206, "Text"],
Cell[CellGroupData[{
Cell[384809, 12044, 6902, 199, 137, "Print"],
Cell[391714, 12245, 2883, 87, 151, "Print"],
Cell[394600, 12334, 2883, 87, 151, "Print"]
}, Open  ]],
Cell[397498, 12424, 823, 25, 165, "Input"],
Cell[398324, 12451, 440, 11, 243, "Input"],
Cell[398767, 12464, 547, 17, 206, "Text"],
Cell[CellGroupData[{
Cell[399339, 12485, 7520, 223, 140, "Print"],
Cell[406862, 12710, 3432, 100, 188, "Print"],
Cell[410297, 12812, 3432, 100, 188, "Print"]
}, Open  ]],
Cell[413744, 12915, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[413849, 12923, 48, 0, 235, "Section"],
Cell[413900, 12925, 27661, 457, 210, "Text"],
Cell[CellGroupData[{
Cell[441586, 13386, 1591, 49, 321, "Input"],
Cell[443180, 13437, 8831, 242, 120, "Output"]
}, Open  ]],
Cell[452026, 13682, 560, 18, 250, "Input"],
Cell[CellGroupData[{
Cell[452611, 13704, 264, 8, 187, "Input"],
Cell[452878, 13714, 3005, 92, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455920, 13811, 264, 8, 187, "Input"],
Cell[456187, 13821, 3752, 114, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459976, 13940, 262, 8, 187, "Input"],
Cell[460241, 13950, 5798, 185, 183, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466076, 14140, 732, 24, 257, "Input"],
Cell[466811, 14166, 6538, 191, 121, "Output"],
Cell[CellGroupData[{
Cell[473374, 14361, 3316, 99, 88, "Print"],
Cell[476693, 14462, 3036, 91, 88, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[479778, 14559, 702, 23, 257, "Input"],
Cell[480483, 14584, 5827, 176, 195, "Output"],
Cell[CellGroupData[{
Cell[486335, 14764, 4209, 126, 165, "Print"],
Cell[490547, 14892, 1447, 49, 145, "Print"]
}, Open  ]]
}, Open  ]],
Cell[492021, 14945, 372, 9, 250, "Input"],
Cell[492396, 14956, 243, 6, 145, "Text"],
Cell[492642, 14964, 11776, 350, 151, "Print"],
Cell[504421, 15316, 315, 12, 112, "Text"],
Cell[CellGroupData[{
Cell[504761, 15332, 304, 10, 181, "Input"],
Cell[505068, 15344, 2075, 64, 126, "Output"]
}, Open  ]],
Cell[507158, 15411, 127, 2, 112, "Text"],
Cell[CellGroupData[{
Cell[507310, 15417, 934, 28, 262, "Input"],
Cell[508247, 15447, 2344, 65, 183, "Output"]
}, Open  ]],
Cell[510606, 15515, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[510687, 15521, 100, 1, 235, "Section"],
Cell[510790, 15524, 109, 1, 112, "Text"],
Cell[510902, 15527, 9247, 266, 1163, "Input"],
Cell[520152, 15795, 229, 9, 112, "Text"],
Cell[520384, 15806, 1283, 39, 250, "Input"],
Cell[521670, 15847, 3045, 71, 1093, "Input"],
Cell[524718, 15920, 9727, 247, 3172, "Input"],
Cell[534448, 16169, 2013, 37, 745, "Input"],
Cell[536464, 16208, 2008, 37, 745, "Input"],
Cell[538475, 16247, 564, 11, 206, "Input"],
Cell[539042, 16260, 586, 17, 210, "Input"],
Cell[539631, 16279, 655, 16, 206, "Input"],
Cell[540289, 16297, 346, 9, 160, "Input"],
Cell[540638, 16308, 345, 9, 160, "Input"],
Cell[540986, 16319, 306, 7, 160, "Input"],
Cell[541295, 16328, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[541388, 16335, 42, 0, 176, "Chapter"],
Cell[CellGroupData[{
Cell[541455, 16339, 41, 0, 151, "Section"],
Cell[CellGroupData[{
Cell[541521, 16343, 58, 0, 81, "Subsubsection"],
Cell[541582, 16345, 233, 6, 70, "Input"],
Cell[541818, 16353, 541, 16, 116, "Input"],
Cell[542362, 16371, 296, 7, 70, "Input"],
Cell[542661, 16380, 416, 12, 116, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543114, 16397, 101, 4, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[543240, 16405, 1473, 43, 188, "Input"],
Cell[544716, 16450, 7167, 205, 212, "Output"]
}, Open  ]],
Cell[551898, 16658, 287, 13, 72, "Text"],
Cell[552188, 16673, 396, 11, 70, "Input"],
Cell[552587, 16686, 145, 4, 70, "Input"],
Cell[552735, 16692, 286, 8, 70, "Input"],
Cell[553024, 16702, 587, 16, 116, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553648, 16723, 101, 4, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[553774, 16731, 1234, 35, 182, "Input"],
Cell[555011, 16768, 7538, 217, 231, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[562598, 16991, 50, 0, 81, "Subsubsection"],
Cell[562651, 16993, 212, 7, 102, "Input"],
Cell[CellGroupData[{
Cell[562888, 17004, 2215, 70, 337, "Input"],
Cell[565106, 17076, 14172, 400, 308, "Output"]
}, Open  ]],
Cell[579293, 17479, 39, 0, 72, "Text"],
Cell[CellGroupData[{
Cell[579357, 17483, 869, 26, 126, "Input"],
Cell[580229, 17511, 131, 5, 96, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[580409, 17522, 76, 0, 81, "Subsubsection"],
Cell[580488, 17524, 384, 12, 133, "Input"],
Cell[580875, 17538, 460, 15, 133, "Input"],
Cell[581338, 17555, 383, 12, 133, "Input"],
Cell[CellGroupData[{
Cell[581746, 17571, 335, 10, 70, "Input"],
Cell[582084, 17583, 66, 2, 96, "Output"]
}, Open  ]],
Cell[582165, 17588, 551, 16, 116, "Input"],
Cell[582719, 17606, 947, 28, 116, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583703, 17639, 146, 5, 81, "Subsubsection"],
Cell[583852, 17646, 256, 10, 78, "Text"],
Cell[584111, 17658, 1122, 35, 183, "Input"],
Cell[585236, 17695, 239, 7, 70, "Input"],
Cell[585478, 17704, 768, 23, 116, "Input"],
Cell[586249, 17729, 323, 9, 70, "Input"],
Cell[586575, 17740, 501, 14, 70, "Input"],
Cell[587079, 17756, 256, 10, 78, "Text"],
Cell[587338, 17768, 1122, 35, 183, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[588509, 17809, 385, 17, 160, "Section"],
Cell[588897, 17828, 116, 3, 72, "Text"],
Cell[589016, 17833, 219, 10, 78, "Text"],
Cell[CellGroupData[{
Cell[589260, 17847, 585, 17, 160, "Input"],
Cell[589848, 17866, 1685, 53, 113, "Output"],
Cell[591536, 17921, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591639, 17928, 585, 17, 160, "Input"],
Cell[592227, 17947, 2320, 71, 118, "Output"],
Cell[594550, 18020, 66, 2, 96, "Output"]
}, Open  ]],
Cell[594631, 18025, 234, 10, 78, "Text"],
Cell[CellGroupData[{
Cell[594890, 18039, 779, 23, 160, "Input"],
Cell[595672, 18064, 1114, 35, 78, "Output"],
Cell[596789, 18101, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596892, 18108, 500, 14, 116, "Input"],
Cell[597395, 18124, 1375, 43, 116, "Output"]
}, Open  ]],
Cell[598785, 18170, 234, 10, 78, "Text"],
Cell[CellGroupData[{
Cell[599044, 18184, 857, 26, 160, "Input"],
Cell[599904, 18212, 13895, 412, 116, "Output"],
Cell[613802, 18626, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613905, 18633, 303, 10, 70, "Input"],
Cell[614211, 18645, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614314, 18652, 857, 26, 160, "Input"],
Cell[615174, 18680, 17144, 504, 118, "Output"],
Cell[632321, 19186, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632424, 19193, 303, 10, 70, "Input"],
Cell[632730, 19205, 66, 2, 96, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[632845, 19213, 58, 0, 151, "Section"],
Cell[632906, 19215, 43911, 726, 135, "Text"],
Cell[676820, 19943, 1790, 57, 237, "Input"],
Cell[678613, 20002, 1621, 48, 296, "Input"],
Cell[CellGroupData[{
Cell[680259, 20054, 138, 4, 70, "Input"],
Cell[680400, 20060, 66, 2, 96, "Output"]
}, Open  ]],
Cell[680481, 20065, 44111, 730, 145, "Text"],
Cell[724595, 20797, 1790, 57, 237, "Input"],
Cell[726388, 20856, 1621, 48, 296, "Input"],
Cell[CellGroupData[{
Cell[728034, 20908, 138, 4, 70, "Input"],
Cell[728175, 20914, 66, 2, 96, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[728290, 20922, 64, 0, 151, "Section"],
Cell[728357, 20924, 100, 2, 72, "Text"],
Cell[728460, 20928, 2298, 66, 78, "Text"],
Cell[730761, 20996, 4322, 121, 627, "Input"],
Cell[735086, 21119, 166, 8, 72, "Text"],
Cell[CellGroupData[{
Cell[735277, 21131, 644, 19, 120, "Input"],
Cell[735924, 21152, 33850, 885, 228, "Output"]
}, Open  ]],
Cell[769789, 22040, 2384, 67, 78, "Text"],
Cell[772176, 22109, 4473, 124, 627, "Input"],
Cell[CellGroupData[{
Cell[776674, 22237, 637, 19, 120, "Input"],
Cell[777314, 22258, 20058, 552, 175, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[797409, 22815, 1570, 49, 306, "Input"],
Cell[798982, 22866, 761, 21, 132, "Output"],
Cell[799746, 22889, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[799849, 22896, 149, 5, 96, "Input"],
Cell[800001, 22903, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[800104, 22910, 175, 6, 81, "Subsubsection"],
Cell[800282, 22918, 227, 10, 72, "Text"],
Cell[800512, 22930, 646, 20, 75, "Input"],
Cell[CellGroupData[{
Cell[801183, 22954, 73, 1, 70, "Input"],
Cell[801259, 22957, 27933, 791, 437, "Output"]
}, Open  ]],
Cell[829207, 23751, 222, 10, 72, "Text"],
Cell[829432, 23763, 552, 17, 75, "Input"],
Cell[CellGroupData[{
Cell[830009, 23784, 68, 1, 70, "Input"],
Cell[830080, 23787, 17071, 501, 231, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[847212, 24295, 162, 6, 151, "Section"],
Cell[CellGroupData[{
Cell[847399, 24305, 2216, 68, 275, "Input"],
Cell[849618, 24375, 5769, 154, 106, "Output"],
Cell[855390, 24531, 5903, 159, 106, "Output"],
Cell[861296, 24692, 10106, 263, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[871439, 24960, 1389, 43, 160, "Input"],
Cell[872831, 25005, 4404, 120, 77, "Output"],
Cell[877238, 25127, 4504, 124, 77, "Output"],
Cell[881745, 25253, 4496, 123, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[886278, 25381, 765, 24, 126, "Input"],
Cell[887046, 25407, 66, 2, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[887149, 25414, 1122, 36, 176, "Input"],
Cell[888274, 25452, 66, 2, 96, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/src/02-lapse-ratio.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    789436,      20956]
NotebookOptionsPosition[    780237,      20686]
NotebookOutlinePosition[    782952,      20753]
CellTagsIndexPosition[    782909,      20750]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Bimetric equations in standard 3+1 form\nreduced to spherical symmetry ",
 StyleBox["(lapse ratio)",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic, created 2018-05-14, last modified 2019-02-19", "Text"],

Cell[TextData[{
 "Calculation of the lapse ratio by expanding the preservation of the \
bimetric conservation law. Evaluation of this notebook creates the package \
\[OpenCurlyDoubleQuote]",
 StyleBox["bimetric-ss-nr.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]."
}], "Text"],

Cell[TextData[{
 StyleBox["Requirements",
  FontWeight->"Bold"],
 ":"
}], "Text"],

Cell[TextData[{
 "Evoluation of this notebook requires the package \[OpenCurlyDoubleQuote]",
 StyleBox["bimetric-lapses-nr.m",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]."
}], "Text"],

Cell[TextData[{
 StyleBox["Changelog",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.720329745571742*^9, 3.7203297456965427`*^9}, {
  3.7203297847600107`*^9, 3.7203297956508303`*^9}, {3.7205583336652308`*^9, 
  3.7205583361144347`*^9}, {3.7207192650993385`*^9, 3.7207192738041534`*^9}, {
  3.720804920912696*^9, 3.7208050456419153`*^9}, {3.7208050794959755`*^9, 
  3.720805104705619*^9}, {3.720805135145273*^9, 3.720805252292879*^9}}],

Cell[TextData[{
 "2018-05-14  The initial release.\n2018-09-08  Emitted the overall factor \
into the module.\n2019-02-19  Generated eqn$gW2, eqn$fW2 that contian only \
the first derivatives of ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["B", "~"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Section"],

Cell[CellGroupData[{

Cell["The prerequisite packages", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<bimetric-ss-nr.m\>\""}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{"\"\<The V-sign convention is: \>\"", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"$Vsign", ">", "0"}], ",", "\"\<+\>\"", ",", "\"\<\>\""}], 
       "]"}], ",", "$Vsign"}], "}"}]}], ",", "Bold", ",", "Red"}], 
  "]"}]], "Input"],

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"The V-sign convention is: \"","\"\"",RowBox[{"-", "1"}]},
   "RowDefault"],
  StripOnInput->False,
  LineColor->RGBColor[1, 0, 0],
  FrontFaceColor->RGBColor[1, 0, 0],
  BackFaceColor->RGBColor[1, 0, 0],
  GraphicsColor->RGBColor[1, 0, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0, 0]]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"useEqn$", "[", "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional definitions", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  UnderscriptBox["f_", "_"], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"t", ",", "r"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"esP$rule", ":=", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"n_", ",", "k_", ",", "ev_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"eq$esP", "[", 
    RowBox[{"n", ",", "k", ",", "ev"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lt$r$rule", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      UnderscriptBox["Lt", "_"], ",", "r"}], "]"}], "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             UnderscriptBox["p", "_"], "2"]}], ")"}], 
          RowBox[{"1", "/", "2"}]], ",", "r"}], "]"}], "/.", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          UnderscriptBox["Lt", "_"], "2"], "-", "1"}]}]}], "//", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{
           UnderscriptBox["Lt", "_"], "\[GreaterEqual]", "1"}]}]}], "]"}], 
       "&"}]}], ")"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"instantiateBetas", "[", "e_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gBet", ",", "fBet"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gBet", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"eq$gBet", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fBet", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"eq$fBet", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", "e"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", "True"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"printNice", "[", 
   RowBox[{"e_", ",", 
    RowBox[{"esP_:", "P"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"e", "/.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gA", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"A", ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"gB", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"B", ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"gK1", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["K", "1"], ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"gK2", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["K", "2"], ",", "Blue"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"fA", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["A", "~"], ",", "Red"}], "]"}]}], ",", 
      RowBox[{"fB", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["B", "~"], ",", "Red"}], "]"}]}], ",", 
      RowBox[{"fK1", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["K", "~"], "1"], ",", "Red"}], "]"}]}], ",", 
      RowBox[{"fK2", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["K", "~"], "2"], ",", "Red"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"gAlp", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\[Alpha]", ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"gBet", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\[Beta]", ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"fAlp", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["\[Alpha]", "~"], ",", "Red"}], "]"}]}], ",", 
      RowBox[{"fBet", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["\[Beta]", "~"], ",", "Red"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"R", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"R", ",", "Magenta"}], "]"}]}], ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"q", ",", 
         RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
      RowBox[{"rhoPF", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["\[Rho]", "PF"], ",", "Purple"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"p", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"p", ",", 
         RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"v", ",", 
         RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
      RowBox[{"Lt", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\[Lambda]", ",", 
         RowBox[{"Darker", "@", "Green"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g$\[Rho]", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{"g\[Rho]", ",", 
         RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g$JK1", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         SubscriptBox["gJK", "1"], ",", 
         RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
      RowBox[{"g$JK2", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         SubscriptBox["gJK", "2"], ",", 
         RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"f$\[Rho]", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{"f\[Rho]", ",", 
         RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"f$JK1", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         SubscriptBox["fJK", "1"], ",", 
         RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], ",", 
      RowBox[{"f$JK2", "\[Rule]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         SubscriptBox["fJK", "2"], ",", 
         RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"gT$\[Rho]", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"T\[Rho]", ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      RowBox[{"gT$j", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"Tj", ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      RowBox[{"gT$JK1", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["TJ", "1"], ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      RowBox[{"gT$JK2", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["TJ", "2"], ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"fT$\[Rho]", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["T\[Rho]", "~"], ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      RowBox[{"fT$j", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         OverscriptBox["Tj", "~"], ",", 
         RowBox[{"Darker", "@", "Red"}]}], "]"}]}], ",", 
      RowBox[{"fT$JK1", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["TJ", "~"], "1"], ",", 
         RowBox[{"Darker", "@", "Blue"}]}], "]"}]}], ",", 
      RowBox[{"fT$JK2", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["TJ", "~"], "2"], ",", 
         RowBox[{"Darker", "@", "Blue"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"k$g", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["\[Kappa]", "g"], ",", "Blue"}], "]"}]}], ",", 
      RowBox[{"k$f", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{
         SubscriptBox["\[Kappa]", "f"], ",", "Red"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "n_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["\[Beta]", "n"]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalF]", "[", "n_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["\[DoubleStruckCapitalF]", "n"]}], ",", 
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalG]", "[", "n_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["\[DoubleStruckCapitalG]", "n"]}]}], 
     "\[IndentingNewLine]", "}"}]}], "//.", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"0", ",", "1"}], "]"}], "[", "f_", "]"}], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "f"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"0", ",", "2"}], "]"}], "[", "f_", "]"}], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "rr"], "f"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"1", ",", "0"}], "]"}], "[", "f_", "]"}], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], "f"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "[", "f_", "]"}], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "tt"], "f"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "[", "f_", "]"}], "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       RowBox[{
        SubscriptBox["\[PartialD]", "tr"], "f"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f_", "[", 
       RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", "f"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"esP", "[", 
       RowBox[{"n_", ",", "k_", ",", "R_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"HoldForm", "[", 
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", "R", "\[RightAngleBracket]"}], "k", 
        "n"], "]"}]}]}], "\[IndentingNewLine]", "}"}]}]}]], "Input"],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The relation between two lapses", "Section"],

Cell["\<\
The bimetric conservation law (it is established by projecting nabla of the \
bimetric potential),\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FrameBox[
    UnderscriptBox["eq$bimConsLaw", "_"]], "//", "printNice"}], "//", 
  "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox[
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm]}], 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}], 
    RowBox[{
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
        HoldForm], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           StyleBox["p",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}]], "-", 
         RowBox[{
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           SubscriptBox["K", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "1"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm]}], "+", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm]}], ")"}], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "-", 
   RowBox[{
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm], " ", 
       StyleBox[
        SubscriptBox["K", "1"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], "+", 
      RowBox[{"2", " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], " ", 
       RowBox[{"(", 
        RowBox[{
         StyleBox[
          SubscriptBox["K", "2"],
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "-", 
         RowBox[{
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], " ", 
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}],
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The evolution equation for ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 ","
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FrameBox[
      UnderscriptBox["evol$eq$p", "_"]], 
     RowBox[{"P", "[", 
      RowBox[{"2", ",", "1", ",", 
       UnderscriptBox["R", "_"]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         UnderscriptBox["gAlp", "_"], ",", 
         UnderscriptBox["fAlp", "_"], ",", 
         UnderscriptBox["p", "_"], ",", 
         UnderscriptBox["Lt", "_"]}], "}"}], ",", "Simplify"}], "]"}], 
     "&"}]}], "//", "printNice"}], "//", "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox[
  RowBox[{
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}],
     HoldForm], " ", 
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["q",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}], "+", 
   RowBox[{
    TagBox[
     SubsuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
     HoldForm], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["\[Alpha]",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]]}], "+", 
      FractionBox[
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox[
          OverscriptBox["\[Alpha]", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm], 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]]}], ")"}]}], "+", 
   RowBox[{
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "1"],
          HoldForm], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]}], 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm]}], 
       RowBox[{
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]], "+", 
      RowBox[{
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "2"],
           HoldForm], " ", 
          StyleBox[
           SubscriptBox["K", "1"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}], "+", 
         RowBox[{"2", " ", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], " ", 
          StyleBox[
           SubscriptBox["K", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
           "1"],
          HoldForm]}], 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}]]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], 
       RowBox[{
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]], "+", 
      RowBox[{
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "2"],
           HoldForm], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], "-", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm]}], ")"}], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}],
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Build a time derivative of the bimetric conservation law", \
"Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"step$1", "=", 
   RowBox[{
    RowBox[{
     FrameBox[
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eq$bimConsLaw", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "//", "Expand"}], ",", "t"}], 
       "]"}]], "//.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"1", ",", "0"}], "]"}], "[", "R", "]"}], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             UnderscriptBox["fB", "_"], "/", 
             UnderscriptBox["gB", "_"]}], ",", "t"}], "]"}], ",", 
          RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"1", ",", "0"}], "]"}], "[", "Lt", "]"}], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{
           UnderscriptBox["p", "_"], " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              UnderscriptBox["p", "_"], ",", "t"}], "]"}], "/", 
            UnderscriptBox["Lt", "_"]}]}], ",", 
          RowBox[{"Background", "\[Rule]", "LightCyan"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"1", ",", "0"}], "]"}], "[", "p", "]"}], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          UnderscriptBox["evol$eq$p", "_"], ",", 
          RowBox[{"Background", "\[Rule]", "LightGreen"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", "p", "]"}], "[", 
         RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$p", "_"], ",", "r"}], "]"}], ",", 
          RowBox[{"Background", "\[Rule]", 
           RowBox[{"GrayLevel", "[", "0.98", "]"}]}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], "[", "P", "]"}], "[", 
         RowBox[{"0", ",", "k_", ",", "R_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Background", "\[Rule]", "LightMagenta"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], "[", "P", "]"}], "[", 
         RowBox[{"1", ",", "k_", ",", "R_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"0", ",", 
            RowBox[{"k", "+", "1"}], ",", "R"}], "]"}], ",", 
          RowBox[{"Background", "\[Rule]", "LightMagenta"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], "[", "P", "]"}], "[", 
         RowBox[{"2", ",", "k_", ",", "R_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Framed", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"P", "[", 
            RowBox[{"1", ",", 
             RowBox[{"k", "+", "1"}], ",", "R"}], "]"}]}], ",", 
          RowBox[{"Background", "\[Rule]", "LightMagenta"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], "/.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "[", "p", "]"}], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "[", "p", "]"}], "[", 
          RowBox[{"t", ",", "r"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "[", "f_", "]"}], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"1", ",", "0"}], "]"}], "[", "f", "]"}], "[", 
          RowBox[{"t", ",", "r"}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "LightYellow"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "printNice"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"step$2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"step$1", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"e_", ",", "o___"}], "]"}], "\[RuleDelayed]", "e"}], "}"}]}],
      "//", "Expand"}], "//", "Simplify"}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expand and recollect all the terms factored by derivatives", \
"Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "n\[DoubleStruckCapitalF]", ",", "\[DoubleStruckCapitalF]", ",", 
    "\[DoubleStruckCapitalF]value"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n\[DoubleStruckCapitalF]", "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"step$3", "=", 
   RowBox[{"Collect", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Numerator", "@", "step$2"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", "n_"}], "]"}], "[", "f_", "]"}], "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n\[DoubleStruckCapitalF]", "=", 
         RowBox[{"n\[DoubleStruckCapitalF]", "+", "1"}]}], ";", 
        RowBox[{
         RowBox[{
         "\[DoubleStruckCapitalF]value", "[", "n\[DoubleStruckCapitalF]", 
          "]"}], "=", 
         RowBox[{"Simplify", "@", "#"}]}], ";", 
        RowBox[{
        "\[DoubleStruckCapitalF]", "[", "n\[DoubleStruckCapitalF]", "]"}]}], 
       ")"}], "&"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"step$3", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", "n_"}], "]"}], "[", "f_", "]"}], "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", "n"}], "]"}], "[", 
       RowBox[{"Framed", "[", 
        RowBox[{"f", ",", 
         RowBox[{"Background", "\[Rule]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", ">", "0"}], ",", "Yellow", ",", "White"}], "]"}]}]}],
         "]"}], "]"}], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}], "//", "printNice"}], "//", 
  "Framed"}]], "Input"],

Cell[BoxData[
 FrameBox[
  RowBox[{
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "2"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "1"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "5"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "6"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        SubscriptBox["K", "1"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "t"], 
      FrameBox[
       StyleBox[
        SubscriptBox["K", "2"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]],
       Background->GrayLevel[1],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "tr"], 
      FrameBox[
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]],
       Background->RGBColor[1, 1, 0],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "tr"], 
      FrameBox[
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]],
       Background->RGBColor[1, 1, 0],
       StripOnInput->False]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalF]", "10"]}], "+", 
   SubscriptBox["\[DoubleStruckCapitalF]", "11"]}],
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Echo", "@", 
    RowBox[{"Row", "@", 
     RowBox[{"printNice", "@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[DoubleStruckCapitalF]", "[", "n", "]"}], ",", 
        "\"\< \[Equal] \>\"", ",", 
        RowBox[{
         RowBox[{"Collect", "[", " ", 
          RowBox[{
           RowBox[{"\[DoubleStruckCapitalF]value", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               UnderscriptBox["q", "_"], ",", "r"}], "]"}], ",", 
             UnderscriptBox["q", "_"]}], "}"}], ",", "Simplify"}], "]"}], "/.", 
         RowBox[{"q", "\[Rule]", 
          RowBox[{"Framed", "@", "q"}]}]}]}], "}"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "n\[DoubleStruckCapitalF]"}], "}"}]}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "1"],"\" \[Equal] \"",RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     StyleBox["A", 
      RGBColor[0, 0, 1], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           RowBox[{"-", "2"}], " ", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["B", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
           SuperscriptBox[
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], "+", 
         RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{"2", " ", 
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                 " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], "+", 
               RowBox[{
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
                 " ", 
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
       ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "2"],"\" \[Equal] \"",
   RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     StyleBox["A", 
      RGBColor[0, 0, 1], StripOnInput -> False], " ", 
     StyleBox["B", 
      RGBColor[0, 0, 1], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"], 
      RGBColor[1, 0, 0], StripOnInput -> False], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["B", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
           SuperscriptBox[
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], "+", 
         RowBox[{
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                 " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm], " ", 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], "+", 
               RowBox[{
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm]}], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
               "-", 
               RowBox[{
                 RowBox[{"(", 
                   RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], "-", 
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}]}], ")"}],
                  " ", 
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], "+", 
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                 " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}], "+", 
               RowBox[{
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["\[Lambda]", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}], " ", 
                    StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}]}], ")"}], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "3"],"\" \[Equal] \"",RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], "2"], " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "3"]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "4"],"\" \[Equal] \"",
   RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], "+", 
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
           " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "5"],"\" \[Equal] \"",RowBox[{
     RowBox[{"-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], 
           "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     StyleBox[
      OverscriptBox["A", "~"], 
      RGBColor[1, 0, 0], StripOnInput -> False], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           RowBox[{"-", "2"}], " ", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["B", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
           SuperscriptBox[
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], "+", 
         RowBox[{"2", " ", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], "+", 
         RowBox[{
           SuperscriptBox[
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                 StyleBox[
                  SubscriptBox["K", "1"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
               RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                 StyleBox[
                  SubscriptBox["K", "2"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
               RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["\[Lambda]", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
       ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "6"],"\" \[Equal] \"",
   RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     StyleBox["A", 
      RGBColor[0, 0, 1], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"], 
      RGBColor[1, 0, 0], StripOnInput -> False], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 OverscriptBox["B", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
           " ", 
           SuperscriptBox[
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
               RowBox[{
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                 StyleBox[
                  OverscriptBox["B", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], "+", 
         RowBox[{
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                 " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], "+", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["B", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                    RowBox[{
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], "-", 
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}]}], ")"}],
                     " ", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
             ")"}]}], "+", 
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["B", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm]}],
                  " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}], "+", 
               RowBox[{
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["\[Lambda]", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}]}], ")"}], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "7"],"\" \[Equal] \"",RowBox[{
     RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], 
              "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], "2"]}], 
     " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "2"]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "8"],"\" \[Equal] \"",RowBox[{
     RowBox[{"-", "2"}], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
     RowBox[{"(", 
       RowBox[{
         RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
         RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], 
               "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "9"],"\" \[Equal] \"",
   RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "1"], HoldForm], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     StyleBox["p", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     StyleBox[
      OverscriptBox["A", "~"], 
      RGBColor[1, 0, 0], StripOnInput -> False]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "10"],"\" \[Equal] \"",
   RowBox[{"2", " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "1", "2"], HoldForm], " ", 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "\[RightAngleBracket]"}],
        "2", "1"], HoldForm], " ", 
     StyleBox["A", 
      RGBColor[0, 0, 1], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     StyleBox["p", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "3"]}]},
  "RowDefault"]], "Echo"],

Cell[BoxData[
 TemplateBox[{
  SubscriptBox["\[DoubleStruckCapitalF]", "11"],"\" \[Equal] \"",RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          FrameBox[
           StyleBox["q", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], StripOnInput -> 
           False]}], HoldForm], " ", 
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["p", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       SuperscriptBox[
        RowBox[{"(", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], 
              "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], "2"], 
       " ", 
       SuperscriptBox[
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
       SuperscriptBox[
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
       SuperscriptBox[
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
       SuperscriptBox[
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], "+", 
     RowBox[{
       FrameBox[
        StyleBox["q", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], StripOnInput -> False], 
       " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], 
           "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"2", " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox["p", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
             " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 OverscriptBox["B", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
           RowBox[{"2", " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox["p", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
             " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "-", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
           "+", 
           RowBox[{
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox["B", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    ")"}], "2"]}], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}]}], 
                    ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}], "+", 
     RowBox[{
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               SuperscriptBox[
                StyleBox["A", 
                 RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "4"]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "4"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}]}], ")"}], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
                    ")"}], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "3"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                   " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "-", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm]}], "-", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], "-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
                    " ", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "-", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    ")"}], "2"], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "4"]}], "-", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"4", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"2", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "1"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Alpha]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["\[Alpha]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "0"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    ")"}], "2"], "-", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "4"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], ")"}], 
                    "2"], " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                    StyleBox[
                    SubscriptBox["K", "2"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm]}],
                     " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                    "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], 
                    HoldForm]}]}], ")"}], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]}], ")"}],
                     " ", 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], "-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], "-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "0"], HoldForm], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                    " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    RowBox[{"4", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
                    SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    SuperscriptBox[
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Echo"]
}, Open  ]]
}, Open  ]],

Cell["\<\
During derivation, we will also accumulate the overall factor for each step \
(factor$1, factor$2, ...):\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"corr$factor", "=", 
    RowBox[{"Denominator", "@", "step$2"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "correction", " ", "factor", " ", "applied", " ", "to", " ", "the", " ", 
    "step"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factor$2", "=", "corr$factor"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"factor$2", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  TagBox[
   SubsuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
   HoldForm], " ", 
  SuperscriptBox[
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "2"], " ", 
  SuperscriptBox[
   StyleBox["B",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "3"], " ", 
  SuperscriptBox[
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], "3"], " ", 
  SuperscriptBox[
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], "2"]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Replace the derivatives with the equations of motion", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"step$4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"step$3", "//.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "gA", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$gA", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "gB", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$gB", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "gK1", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$gK1", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "gK2", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$gK2", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "fA", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$fA", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "fB", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$fB", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "fK1", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$fK1", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "fK2", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["evol$eq$fK2", "_"], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Derivative", "[", 
             RowBox[{"1", ",", "k_"}], "]"}], "[", "R", "]"}], "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             UnderscriptBox["fB", "_"], "/", 
             UnderscriptBox["gB", "_"]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "k"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], "//", "instantiateBetas"}], "//", 
     "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"gAlp", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", 
         RowBox[{"fAlp", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "n_"}], "]"}], "[", "gAlp", "]"}], "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "n_"}], "]"}], "[", "fAlp", "]"}], "[", 
          RowBox[{"t_", ",", "r_"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Framed", "@", 
         RowBox[{"Simplify", "@", "#"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FrameBox[
   RowBox[{
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["q",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "+", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["q",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SubscriptBox["\[DoubleStruckCapitalF]", "5"]}], "+", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["q",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm], " ", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], " ", 
     SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], "+", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm], " ", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["q",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}],
      HoldForm], " ", 
     SubscriptBox["\[DoubleStruckCapitalF]", "10"]}], "+", 
    RowBox[{
     StyleBox["q",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "2"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "5"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "6"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           SubscriptBox["K", "1"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           SubscriptBox["K", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "rr"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "rr"], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "10"]}]}], ")"}]}], "+", 
    SubscriptBox["\[DoubleStruckCapitalF]", "11"]}],
   StripOnInput->False], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm], " ", 
       SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], 
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "3"]], "-", 
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]}],
        HoldForm], " ", 
       SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], 
      RowBox[{
       SuperscriptBox[
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "2"], " ", 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}]], "-", 
     RowBox[{
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox[
       SubscriptBox["K", "2"],
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      SubscriptBox["\[DoubleStruckCapitalF]", "10"]}], "+", 
     RowBox[{
      StyleBox["v",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[DoubleStruckCapitalF]", "5"], "+", 
        FractionBox[
         RowBox[{
          TagBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], 
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}],
           HoldForm], " ", 
          SubscriptBox["\[DoubleStruckCapitalF]", "10"]}], 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]]]}], ")"}]}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[DoubleStruckCapitalF]", "7"], 
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"]]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "rr"], 
     StyleBox["\[Alpha]",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm], " ", 
       SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "3"]], "-", 
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm], " ", 
       SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], 
      RowBox[{
       SuperscriptBox[
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "2"], " ", 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]], "-", 
     RowBox[{
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], " ", 
      SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], "+", 
     RowBox[{
      StyleBox["v",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "-", 
        FractionBox[
         RowBox[{
          TagBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "r"], 
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}],
           HoldForm], " ", 
          SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]]}], ")"}]}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[DoubleStruckCapitalF]", "3"], 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"]]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "rr"], 
     StyleBox[
      OverscriptBox["\[Alpha]", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "3"], " ", 
       SuperscriptBox[
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "4"]}], " ", 
        SuperscriptBox[
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox[
         SubscriptBox["K", "1"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "5"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]]}],
         HoldForm], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
          SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], ")"}]}], "-", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              RowBox[{
               SubscriptBox["\[PartialD]", "r"], 
               StyleBox["B",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]]}],
              HoldForm], ")"}], "2"], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "rr"], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
             SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], ")"}]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["A",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           SuperscriptBox[
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "2"], " ", 
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "10"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        SuperscriptBox[
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["v",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]]}],
            HoldForm], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "10"]}], "+", 
          RowBox[{
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["B",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "6"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox["K", "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "rr"], 
                StyleBox["B",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "10"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[DoubleStruckCapitalF]", "8"], "-", 
          RowBox[{
           SuperscriptBox[
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "6"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "10"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["v",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "5"]}], "+", 
             RowBox[{
              SuperscriptBox[
               StyleBox[
                SubscriptBox["K", "1"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "2"], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "-", 
             RowBox[{
              FrameBox[
               SubscriptBox["gJK", "1"],
               Background->RGBColor[0.87, 0.94, 1],
               StripOnInput->False], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "g"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["K", "2"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "2"], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "-", 
             RowBox[{
              FrameBox[
               SubscriptBox["gJK", "2"],
               Background->RGBColor[0.87, 0.94, 1],
               StripOnInput->False], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "g"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], "+", 
             RowBox[{
              StyleBox[
               SubscriptBox["K", "1"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["\[DoubleStruckCapitalF]", "7"]}], "+", 
                SubscriptBox["\[DoubleStruckCapitalF]", "8"]}], ")"}]}], "-", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["B",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "10"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}],
    StripOnInput->False], " ", 
   StyleBox["\[Alpha]",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "3"], " ", 
       SuperscriptBox[
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], "4"]}], " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "1"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "+", 
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
          SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], ")"}]}], "+", 
       RowBox[{
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], ")"}], "2"]}], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "-", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "rr"], 
             StyleBox[
              OverscriptBox["B", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           StyleBox[
            OverscriptBox["B", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
             SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], ")"}]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              OverscriptBox["A", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              OverscriptBox["B", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "2"], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "9"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["v",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]]}],
            HoldForm], " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              OverscriptBox["B", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           SubscriptBox["\[DoubleStruckCapitalF]", "9"]}], "+", 
          RowBox[{
           StyleBox["v",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "2"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "rr"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "9"]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "2"]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "9"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["v",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]]}],
               HoldForm], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "1"]}], "+", 
             RowBox[{
              FrameBox[
               SubscriptBox["fJK", "1"],
               Background->RGBColor[1, 0.85, 0.85],
               StripOnInput->False], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "f"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "-", 
             RowBox[{
              SuperscriptBox[
               StyleBox[
                SubscriptBox[
                 OverscriptBox["K", "~"], "1"],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], "2"], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
             RowBox[{
              FrameBox[
               SubscriptBox["fJK", "2"],
               Background->RGBColor[1, 0.85, 0.85],
               StripOnInput->False], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "f"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox[
                 OverscriptBox["K", "~"], "2"],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], "2"], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], "-", 
             RowBox[{
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "1"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["\[DoubleStruckCapitalF]", "3"]}], "+", 
                SubscriptBox["\[DoubleStruckCapitalF]", "4"]}], ")"}]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], " ", 
              SubscriptBox["\[DoubleStruckCapitalF]", "9"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}],
    StripOnInput->False], " ", 
   StyleBox[
    OverscriptBox["\[Alpha]", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]]}]}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expand and recollect the terms factored by the lapses and their derivatives\
\>", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr$factor", "=", 
   RowBox[{
    UnderscriptBox["fA", "_"], " ", 
    SuperscriptBox[
     UnderscriptBox["fB", "_"], "2"], " ", 
    UnderscriptBox["gA", "_"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"step$5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"step$4", "*", "corr$factor"}], "/.", 
      RowBox[{"Framed", "\[Rule]", "Identity"}]}], "/.", 
     RowBox[{
     "\[DoubleStruckCapitalF]", "\[Rule]", "\[DoubleStruckCapitalF]value"}]}],
     "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factor$5", "=", 
   RowBox[{"factor$2", "*", "corr$factor"}]}], ";"}]}], "Input"],

Cell[TextData[{
 "Factorize the expression over the derivatives of \[Alpha] and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Alpha]", "~"], TraditionalForm]]],
 " (here we must include the contribution of the stress-energy tensor \
projections, both bimetric and matter; the matter contributions will be \
defined later),"
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "n\[DoubleStruckCapitalG]", ",", "\[DoubleStruckCapitalG]", ",", 
    "\[DoubleStruckCapitalG]value"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n\[DoubleStruckCapitalG]", "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"step$6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"step$5", "/.", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         UnderscriptBox["g$JK1", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["eq$gV$JK1", "_"], "+", 
          UnderscriptBox["gT$JK1", "_"]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         UnderscriptBox["g$JK2", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["eq$gV$JK2", "_"], "+", 
          UnderscriptBox["gT$JK2", "_"]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         UnderscriptBox["f$JK1", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["eq$fV$JK1", "_"], "+", 
          UnderscriptBox["fT$JK1", "_"]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         UnderscriptBox["f$JK2", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["eq$fV$JK2", "_"], "+", 
          UnderscriptBox["fT$JK2", "_"]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         UnderscriptBox["v", "_"], "\[Rule]", 
         RowBox[{
          UnderscriptBox["p", "_"], "/", 
          UnderscriptBox["Lt", "_"]}]}]}], "\[IndentingNewLine]", "}"}]}], "//",
      "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"gAlp", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", 
         RowBox[{"fAlp", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "n_"}], "]"}], "[", "gAlp", "]"}], "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "n_"}], "]"}], "[", "fAlp", "]"}], "[", 
          RowBox[{"t_", ",", "r_"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n\[DoubleStruckCapitalG]", "=", 
           RowBox[{"n\[DoubleStruckCapitalG]", "+", "1"}]}], ";", 
          RowBox[{
           RowBox[{
           "\[DoubleStruckCapitalG]value", "[", "n\[DoubleStruckCapitalG]", 
            "]"}], "=", 
           RowBox[{"Simplify", "@", "#"}]}], ";", 
          RowBox[{
          "\[DoubleStruckCapitalG]", "[", "n\[DoubleStruckCapitalG]", "]"}]}],
          ")"}], "&"}]}], "\[IndentingNewLine]", "]"}], "&"}]}]}], 
  ";"}]}], "Input"],

Cell[TextData[{
 "The following step requires ",
 StyleBox["human intervention",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 "!"
}], "Text",
 CellFrame->True],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"step$6", "//", "printNice"}], "//", 
  "Framed"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"False", ",", 
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Echo", "@", 
       RowBox[{"Row", "@", 
        RowBox[{"printNice", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[DoubleStruckCapitalG]", "[", "n", "]"}], ",", 
           "\"\< \[Equal] \>\"", ",", 
           RowBox[{"\[DoubleStruckCapitalG]value", "[", "n", "]"}]}], 
          "}"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "n\[DoubleStruckCapitalG]"}], "}"}]}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"n\[DoubleStruckCapitalG]", "\[NotEqual]", "5"}], ",", 
   RowBox[{"FrontEndExecute", "[", 
    RowBox[{"FrontEndToken", "[", "\"\<EvaluatorAbort\>\"", "]"}], "]"}]}], 
  "]"}]}], "Input"],

Cell[BoxData[
 FrameBox[
  RowBox[{
   RowBox[{
    StyleBox["\[Alpha]",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    SubscriptBox["\[DoubleStruckCapitalG]", "1"]}], "+", 
   RowBox[{
    StyleBox[
     OverscriptBox["\[Alpha]", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    SubscriptBox["\[DoubleStruckCapitalG]", "2"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      StyleBox["\[Alpha]",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalG]", "3"]}], "+", 
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      StyleBox[
       OverscriptBox["\[Alpha]", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}],
     HoldForm], " ", 
    SubscriptBox["\[DoubleStruckCapitalG]", "4"]}], "+", 
   SubscriptBox["\[DoubleStruckCapitalG]", "5"]}],
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell["\<\
The factors next to lapses should be appropriately named (done below). Note \
that there should be no second derivatives in lapses. \
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$gAlp", "=", 
   RowBox[{"\[DoubleStruckCapitalG]value", "[", "1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$fAlp", "=", 
   RowBox[{"\[DoubleStruckCapitalG]value", "[", "2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$gAlp$r", "=", 
   RowBox[{"\[DoubleStruckCapitalG]value", "[", "3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$fAlp$r", "=", 
   RowBox[{"\[DoubleStruckCapitalG]value", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$1", "=", 
   RowBox[{"\[DoubleStruckCapitalG]value", "[", "5", "]"}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verify that there are no derivatives of the lapes", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalG]$gAlp$r", "\[Equal]", "0"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Framed", "\[Rule]", "Identity"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}]}], ",", "Lt$r$rule", ",", 
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}], ",", "esP$rule"}], 
     "\[IndentingNewLine]", "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "printNice"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalG]$fAlp$r", "\[Equal]", "0"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Framed", "\[Rule]", "Identity"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}]}], ",", "Lt$r$rule", ",", 
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}], ",", "esP$rule"}], 
     "\[IndentingNewLine]", "}"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "printNice"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The term which contains only ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], "q"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " also vanishes"
}], "Subsubsection"],

Cell["At first, it looks quite complicated,", "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalG]$1", " ", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"2", ",", "1", ",", 
         UnderscriptBox["R", "_"]}], "]"}], 
       UnderscriptBox["gA", "_"], 
       UnderscriptBox["fA", "_"], 
       SuperscriptBox[
        UnderscriptBox["gB", "_"], "3"], 
       SuperscriptBox[
        UnderscriptBox["R", "_"], "2"]}]]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Framed", "\[Rule]", "Identity"}], ",", 
      RowBox[{
       UnderscriptBox["fB", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["gB", "_"], 
        UnderscriptBox["R", "_"]}]}]}], "}"}]}], "//", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        UnderscriptBox["q", "_"], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["q", "_"], ",", "r"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Framed", "@", 
        RowBox[{"Simplify", "@", 
         RowBox[{"Expand", "@", "#"}]}]}], "&"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FrameBox[
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox[
           OverscriptBox["B", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["B",
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm], " ", 
           StyleBox["p",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]]}], "+", 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "1"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm]}], "+", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm]}], ")"}], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "2"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["p",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]]}],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm]}], "+", 
          RowBox[{
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "2"],
                HoldForm]}], " ", 
              StyleBox[
               SubscriptBox["K", "1"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "+", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], " ", 
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["q",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm], " ", 
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
       HoldForm], " ", 
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "3"], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      SuperscriptBox[
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox[
            OverscriptBox["B", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm], " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "1"],
          HoldForm], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox["p",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]}], "+", 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm], " ", 
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox[
               OverscriptBox["B", "~"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}],
             HoldForm], " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], " ", 
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "1"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                    HoldForm]}], " ", 
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                   HoldForm]}], "+", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "rr"], 
                    StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                   HoldForm], " ", 
                  StyleBox["B",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  OverscriptBox["B", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "0"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                  HoldForm], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], "3"], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], "+", 
     RowBox[{
      SuperscriptBox[
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], "2"], " ", 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
           "1"],
          HoldForm], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox["p",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]}], "+", 
        RowBox[{"2", " ", 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}],
             HoldForm], " ", 
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm], " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm], " ", 
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "1"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                    HoldForm], ")"}], "2"]}], "+", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "rr"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox["B",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "3", "0"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                  HoldForm], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["p",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "1"],
                HoldForm], " ", 
               StyleBox["B",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], " ", 
               StyleBox["p",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]]}], "+", 
              RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "3", "0"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                  HoldForm], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
               SuperscriptBox[
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], "2"]}]}], ")"}], " ", 
            StyleBox[
             SubscriptBox["K", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               StyleBox["B",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm], "+", 
                    RowBox[{"2", " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm]}]}], ")"}], " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "2"],
                   HoldForm]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "1"],
                    HoldForm]}], "+", 
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    SubscriptBox["K", "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                    HoldForm], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "2", "1"],
                    HoldForm], " ", 
                    StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "1"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                  HoldForm], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["K", "~"], "1"],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], "-", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm]}]}], ")"}], " ", 
         SuperscriptBox[
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              OverscriptBox["B", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], "-", 
           RowBox[{
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}],
             HoldForm], " ", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
     RowBox[{
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}],
          HoldForm], " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm], " ", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
           "1"],
          HoldForm], " ", 
         StyleBox["p",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], " ", 
         SuperscriptBox[
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], "3"]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox["A",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         SuperscriptBox[
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  SubscriptBox["K", "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "1"],
                HoldForm]}], "-", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  SubscriptBox["K", "1"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "2"],
                HoldForm]}], "+", 
              RowBox[{"2", " ", 
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "1"],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], " ", 
               StyleBox["\[Lambda]",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], "-", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
            StyleBox[
             SubscriptBox["K", "1"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "-", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "0"],
             HoldForm], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], "-", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
            StyleBox[
             SubscriptBox["K", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "-", 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm], " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], "-", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
            SuperscriptBox[
             StyleBox["\[Lambda]",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]], "2"]}], "+", 
           RowBox[{
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["A",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "1"],
                   HoldForm]}], "+", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["A", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                   HoldForm], " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "2", "1"],
                   HoldForm], " ", 
                  StyleBox["\[Lambda]",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}]}], ")"}], " ", 
               StyleBox[
                SubscriptBox["K", "2"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]]}], "+", 
              RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "2"],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["p",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}],
                    HoldForm], ")"}], "2"], " ", 
                  StyleBox["p",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "rr"], 
                    StyleBox["p",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}],
                   HoldForm], " ", 
                  SuperscriptBox[
                   StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}], "+", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["A",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  SuperscriptBox[
                   StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "3"], " ", 
                  StyleBox[
                   SubscriptBox["K", "1"],
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["A", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                   HoldForm], " ", 
                  SuperscriptBox[
                   StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "3"], " ", 
                  StyleBox[
                   SubscriptBox[
                    OverscriptBox["K", "~"], "1"],
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 0],
                   FrontFaceColor->RGBColor[1, 0, 0],
                   BackFaceColor->RGBColor[1, 0, 0],
                   GraphicsColor->RGBColor[1, 0, 0],
                   FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         SuperscriptBox[
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], "-", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], "+", 
              RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "0"],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
            SuperscriptBox[
             StyleBox["\[Lambda]",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]], "2"]}], "+", 
           RowBox[{
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["p",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "1"],
                HoldForm], " ", 
               StyleBox["A",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], " ", 
               StyleBox["p",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]]}], "+", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  OverscriptBox["A", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}],
                HoldForm], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "1"],
                   HoldForm]}], "+", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                   "1", "2"],
                  HoldForm]}], ")"}], " ", 
               StyleBox["\[Lambda]",
                StripOnInput->False,
                LineColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FrontFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                BackFaceColor->RGBColor[0, 
                  Rational[2, 3], 0],
                GraphicsColor->RGBColor[0, 
                  Rational[2, 3], 0],
                FontColor->RGBColor[0, 
                  Rational[2, 3], 0]]}], "+", 
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["A",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "1"],
                HoldForm], " ", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], " ", 
               SuperscriptBox[
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], "2"]}]}], ")"}]}]}], ")"}], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}],
    StripOnInput->False], " ", 
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "It looks complicated even for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "1"], TraditionalForm]],
  InitializationGroup->True,
  FormatType->"TraditionalForm"],
 ","
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalG]$1$for\[Beta]1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalG]$1", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["gA", "_"], "3"], 
        SuperscriptBox[
         UnderscriptBox["gB", "_"], "3"], 
        SuperscriptBox[
         UnderscriptBox["fA", "_"], "3"], 
        SuperscriptBox[
         UnderscriptBox["fB", "_"], "2"], 
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "3"]}]]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Framed", "\[Rule]", "Identity"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        UnderscriptBox["R", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["fB", "_"], "/", 
         UnderscriptBox["gB", "_"]}]}], ",", "esP$rule", ",", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "\[Rule]", "0"}]}], 
      "\[IndentingNewLine]", "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         UnderscriptBox["q", "_"], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["q", "_"], ",", "r"}], "]"}], ",", 
         UnderscriptBox["p", "_"], ",", 
         UnderscriptBox["Lt", "_"]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Framed", "@", 
         RowBox[{"Simplify", "@", 
          RowBox[{"Expand", "@", "#"}]}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["q",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}],
    HoldForm], " ", 
   RowBox[{"(", 
    RowBox[{
     FrameBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], " ", 
          RowBox[{"(", 
           RowBox[{
            StyleBox[
             SubscriptBox["K", "1"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "+", 
            RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}], "+", 
         RowBox[{
          StyleBox[
           OverscriptBox["A", "~"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "1"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Beta]", "1", "2"]}],
      StripOnInput->False], "+", 
     RowBox[{
      FrameBox[
       FractionBox[
        RowBox[{"2", " ", 
         TagBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "r"], 
           StyleBox[
            OverscriptBox["B", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}],
          HoldForm], " ", 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         SubsuperscriptBox["\[Beta]", "1", "2"]}], 
        RowBox[{
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}]],
       StripOnInput->False], " ", 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}], "+", 
     FractionBox[
      FrameBox[
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          StyleBox["p",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}],
         HoldForm], " ", 
        SubsuperscriptBox["\[Beta]", "1", "2"]}],
       StripOnInput->False], 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]], "+", 
     RowBox[{
      FrameBox[
       FractionBox[
        RowBox[{"2", " ", 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], " ", 
         StyleBox[
          SubscriptBox[
           OverscriptBox["K", "~"], "2"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], " ", 
         SubsuperscriptBox["\[Beta]", "1", "2"]}], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]],
       StripOnInput->False], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]}], ")"}]}], "+", 
  RowBox[{
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   RowBox[{"(", 
    RowBox[{
     FrameBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox["p",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]]}],
            HoldForm], " ", 
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              OverscriptBox["B", "~"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          RowBox[{
           TagBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "1"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}],
            HoldForm], " ", 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
          RowBox[{
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox[
                  SubscriptBox["K", "1"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm]}], " ", 
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "-", 
             RowBox[{"2", " ", 
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "-", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["A",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["K", "1"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "-", 
             RowBox[{"2", " ", 
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["A",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "+", 
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["A", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "1"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Beta]", "1", "2"]}], 
       RowBox[{
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]],
      StripOnInput->False], "+", 
     RowBox[{
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        FrameBox[
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["A",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}],
               HoldForm], " ", 
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox[
                 OverscriptBox["B", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}],
               HoldForm], " ", 
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox[
               OverscriptBox["A", "~"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}], "-", 
             RowBox[{
              StyleBox["A",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                  HoldForm], " ", 
                 TagBox[
                  RowBox[{
                   SubscriptBox["\[PartialD]", "r"], 
                   StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                  HoldForm], " ", 
                 StyleBox[
                  OverscriptBox["A", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}], "+", 
                RowBox[{
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["A", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm], " ", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm]}], "-", 
                   RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", "rr"], 
                    StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                    HoldForm], " ", 
                    StyleBox[
                    OverscriptBox["A", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SubsuperscriptBox["\[Beta]", "1", "2"]}], 
          RowBox[{
           SuperscriptBox[
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "2"], " ", 
           SuperscriptBox[
            StyleBox[
             OverscriptBox["A", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], "2"]}]],
         StripOnInput->False], "+", 
        FractionBox[
         FrameBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              TagBox[
               RowBox[{
                SubscriptBox["\[PartialD]", "r"], 
                StyleBox["p",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]]}],
               HoldForm], ")"}], "2"]}], " ", 
           SubsuperscriptBox["\[Beta]", "1", "2"]}],
          StripOnInput->False], 
         SuperscriptBox[
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], "3"]], "+", 
        FractionBox[
         FrameBox[
          FractionBox[
           RowBox[{"2", " ", 
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]]}],
             HoldForm], " ", 
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]], " ", 
            SubsuperscriptBox["\[Beta]", "1", "2"]}], 
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]],
          StripOnInput->False], 
         StyleBox["\[Lambda]",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]]}], ")"}]}], "+", 
     FractionBox[
      FrameBox[
       RowBox[{
        TagBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "rr"], 
          StyleBox["p",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]]}],
         HoldForm], " ", 
        SubsuperscriptBox["\[Beta]", "1", "2"]}],
       StripOnInput->False], 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]], "+", 
     RowBox[{
      FrameBox[
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TagBox[
             RowBox[{
              SubscriptBox["\[PartialD]", "r"], 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}],
             HoldForm], " ", 
            StyleBox["A",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], " ", 
            StyleBox[
             OverscriptBox["B", "~"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               TagBox[
                RowBox[{
                 SubscriptBox["\[PartialD]", "r"], 
                 StyleBox["A",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]]}],
                HoldForm], " ", 
               StyleBox["B",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], " ", 
               StyleBox[
                OverscriptBox["B", "~"],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]}], "+", 
              RowBox[{
               StyleBox["A",
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox[
                    OverscriptBox["B", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}],
                   HoldForm], " ", 
                  StyleBox["B",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 0, 1],
                   FrontFaceColor->RGBColor[0, 0, 1],
                   BackFaceColor->RGBColor[0, 0, 1],
                   GraphicsColor->RGBColor[0, 0, 1],
                   FontColor->RGBColor[0, 0, 1]]}], "-", 
                 RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", "r"], 
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}],
                   HoldForm], " ", 
                  StyleBox[
                   OverscriptBox["B", "~"],
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 0],
                   FrontFaceColor->RGBColor[1, 0, 0],
                   BackFaceColor->RGBColor[1, 0, 0],
                   GraphicsColor->RGBColor[1, 0, 0],
                   FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Beta]", "1", "2"]}], 
        SuperscriptBox[
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"]],
       StripOnInput->False], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}]}], ")"}]}]}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "However, ",
 Cell[BoxData["\[DoubleStruckCapitalG]$1$for\[Beta]1"]],
 " is a total derivative of ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]]],
 " multiplying the bimetric conservation law!"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], 
     RowBox[{"q", "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"eq$bimConsLaw", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}], ",", "esP$rule", ",", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "3", "]"}], "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"%%", ",", "r"}], "]"}], "\[Equal]", 
      "\[DoubleStruckCapitalG]$1$for\[Beta]1"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Framed", "\[Rule]", "Identity"}], ",", "Lt$r$rule"}], "}"}]}],
     "//", "Simplify"}], "//", "printNice"}], "//", "Framed"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]]}],
     HoldForm], " ", 
    StyleBox["q",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    SubsuperscriptBox["\[Beta]", "1", "2"]}], 
   StyleBox["\[Lambda]",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    TagBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      StyleBox[
       OverscriptBox["B", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}],
     HoldForm], " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["p",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox["q",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    SubsuperscriptBox["\[Beta]", "1", "2"]}], 
   RowBox[{
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}]], "-", 
  RowBox[{
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    SubscriptBox["K", "1"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   SubsuperscriptBox["\[Beta]", "1", "2"]}], "-", 
  RowBox[{"2", " ", 
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    SubscriptBox["K", "2"],
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], " ", 
   SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
  RowBox[{
   StyleBox["q",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[2, 3], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    BackFaceColor->RGBColor[0, 
      Rational[2, 3], 0],
    GraphicsColor->RGBColor[0, 
      Rational[2, 3], 0],
    FontColor->RGBColor[0, 
      Rational[2, 3], 0]], " ", 
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   StyleBox[
    SubscriptBox[
     OverscriptBox["K", "~"], "1"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], " ", 
   SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]], " ", 
    StyleBox["q",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox["\[Lambda]",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], " ", 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]], " ", 
    SubsuperscriptBox["\[Beta]", "1", "2"]}], 
   StyleBox["B",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]]]}]], "Output"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Below is the proof that this holds in general (and not only for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "1"], TraditionalForm]]],
 "). "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", 
      RowBox[{"t", ",", "r"}], "]"}], 
     RowBox[{"eq$bimConsLaw", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}], ",", "esP$rule"}], "}"}]}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"%", ",", "r"}], "]"}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FrameBox[
      SuperscriptBox["factor$5", 
       RowBox[{"-", "1"}]]], "*", "\[DoubleStruckCapitalG]$1"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}], ",", "esP$rule"}], "}"}]}], "//", 
   "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "\[Equal]", "%%"}], "/.", "Lt$r$rule"}], "//", 
  "Framed"}]}], "Input"],

Cell[BoxData[
 FrameBox["True",
  StripOnInput->False]], "Output"]
}, Open  ]],

Cell[TextData[{
 "Here we used the current overall factor in front of ",
 Cell[BoxData[
  SubscriptBox["\[DoubleStruckCapitalG]", "1"]]],
 ". This means that:"
}], "Text"],

Cell[TextData[{
 "\t",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[PartialD]", "t"], 
    SubscriptBox["C", 
     RowBox[{"(", "bim", ")"}]]}], "=", " ", 
   RowBox[{"\[Ellipsis]", " ", "+", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{"(", 
      RowBox[{
       StyleBox["q",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       SubscriptBox["C", 
        RowBox[{"(", "bim", ")"}]]}], ")"}]}]}]}]]]
}], "Text"],

Cell[TextData[{
 "In fact, this should be obvious since we could gauge fix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", "0", " "}], TraditionalForm]]],
 " from the very beginning (in which case ",
 Cell[BoxData[
  SubscriptBox["\[DoubleStruckCapitalG]", "1"]]],
 " would vanish identically). Note that ",
 Cell[BoxData["gW"]],
 " and ",
 Cell[BoxData["fW"]],
 " do not depend on ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]]],
 "."
}], "Text"],

Cell[TextData[{
 "At this point, we have the factors in ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", " ", 
     SubscriptBox["W", "g"]}], "+", 
    RowBox[{
     OverscriptBox["\[Alpha]", "~"], 
     SubscriptBox["W", "f"]}]}], "\[Equal]", "0"}]]],
 "."
}], "Text",
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 0]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminate the second derivatives", "Section"],

Cell[TextData[{
 "The second derivatives of ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " can be eliminated using the scalar constraints."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule$secDerivativesOfB", "=", 
   RowBox[{
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          UnderscriptBox["eq$gC$\[Rho]", "_"], "\[Equal]", 
          RowBox[{"k$g", 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["eq$gV$\[Rho]", "_"], "+", 
             UnderscriptBox["gT$\[Rho]", "_"]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "2"}], "]"}], "[", "gB", "]"}], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
       "1", "\[RightDoubleBracket]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          UnderscriptBox["eq$fC$\[Rho]", "_"], "\[Equal]", 
          RowBox[{"k$f", 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["eq$fV$\[Rho]", "_"], "+", 
             UnderscriptBox["fT$\[Rho]", "_"]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Derivative", "[", 
            RowBox[{"0", ",", "2"}], "]"}], "[", "fB", "]"}], "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "]"}], "\[LeftDoubleBracket]", 
       "1", "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", "]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["gB", "_"], ",", "r"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["fB", "_"], ",", "r"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["gK2", "_"], ",", "r"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["fK2", "_"], ",", "r"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"Expand", "@", "#"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Echo", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "%"}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "rr"], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}],
   HoldForm], "\[Rule]", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm], " ", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm]}], 
    StyleBox["A",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm], ")"}], "2"], 
    RowBox[{"2", " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]], "+", 
   FractionBox[
    RowBox[{
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm], " ", 
        SuperscriptBox[
         StyleBox["B",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "g"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}], "+", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox[
            StyleBox["B",
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              StyleBox[
               SubscriptBox["K", "1"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], " ", 
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "+", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "0", "2"],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "g"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}], "-", 
             RowBox[{
              StyleBox["T\[Rho]",
               StripOnInput->False,
               LineColor->RGBColor[
                 Rational[2, 3], 0, 0],
               FrontFaceColor->RGBColor[
                 Rational[2, 3], 0, 0],
               BackFaceColor->RGBColor[
                 Rational[2, 3], 0, 0],
               GraphicsColor->RGBColor[
                 Rational[2, 3], 0, 0],
               FontColor->RGBColor[
                 Rational[2, 3], 0, 0]], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "g"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"2", " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}]]}]}]], "Echo"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "rr"], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}],
   HoldForm], "\[Rule]", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], " ", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm]}], 
    StyleBox[
     OverscriptBox["A", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        StyleBox[
         OverscriptBox["B", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}],
       HoldForm], ")"}], "2"], 
    RowBox[{"2", " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]], "+", 
   FractionBox[
    RowBox[{
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "2"], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            SubscriptBox["\[Kappa]", "f"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}], "+", 
          RowBox[{
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "2"],
               HoldForm], " ", 
              StyleBox[
               SubscriptBox["\[Kappa]", "f"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]]}], "+", 
             RowBox[{
              SuperscriptBox[
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  StyleBox[
                   OverscriptBox["T\[Rho]", "~"],
                   StripOnInput->False,
                   LineColor->RGBColor[
                    Rational[2, 3], 0, 0],
                   FrontFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                   BackFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                   GraphicsColor->RGBColor[
                    Rational[2, 3], 0, 0],
                   FontColor->RGBColor[
                    Rational[2, 3], 0, 0]]}], " ", 
                 StyleBox[
                  SubscriptBox["\[Kappa]", "f"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}], "+", 
                RowBox[{"2", " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "1"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]]}], "+", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}]]}]}]], "Echo"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 " We divide  ",
 Cell[BoxData["\[DoubleStruckCapitalG]$gAlp"]],
 " and  ",
 Cell[BoxData["\[DoubleStruckCapitalG]$fAlp"]],
 " by some factor and adjust the overall factor. We also get rid of all odd \
powers of ",
 Cell[BoxData[
  UnderscriptBox["Lt", "_"]]],
 " greater than one."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"corr$factor", "=", 
   FractionBox["2", 
    RowBox[{
     SuperscriptBox[
      UnderscriptBox["gB", "_"], "3"], 
     UnderscriptBox["gA", "_"], 
     UnderscriptBox["fA", "_"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factor$final", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"factor$5", "*", "corr$factor"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        UnderscriptBox["fB", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["R", "_"], 
         UnderscriptBox["gB", "_"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          UnderscriptBox["p", "_"], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "3"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["Lt", "_"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "4"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}], "2"]}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"factor$final", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{"2", " ", 
  TagBox[
   SubsuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
   HoldForm], " ", 
  SuperscriptBox[
   StyleBox["A",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "2"], " ", 
  SuperscriptBox[
   StyleBox["B",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox[
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], "2"]}], ")"}], " ", 
  SuperscriptBox[
   StyleBox["R",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 1],
    FrontFaceColor->RGBColor[1, 0, 1],
    BackFaceColor->RGBColor[1, 0, 1],
    GraphicsColor->RGBColor[1, 0, 1],
    FontColor->RGBColor[1, 0, 1]], "2"], " ", 
  StyleBox["\[Lambda]",
   StripOnInput->False,
   LineColor->RGBColor[0, 
     Rational[2, 3], 0],
   FrontFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   BackFaceColor->RGBColor[0, 
     Rational[2, 3], 0],
   GraphicsColor->RGBColor[0, 
     Rational[2, 3], 0],
   FontColor->RGBColor[0, 
     Rational[2, 3], 0]], " ", 
  SuperscriptBox[
   StyleBox[
    OverscriptBox["A", "~"],
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], "2"]}]], "Output"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"temp", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "v", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "/", 
        RowBox[{"Lt", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[DoubleStruckCapitalG]$gAlp", "*", "corr$factor"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Framed", "\[Rule]", "Identity"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Sequence", "@@", "rule$secDerivativesOfB"}], ",", 
          "Lt$r$rule", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             UnderscriptBox["R", "_"], ",", "r"}], "]"}], "\[Rule]", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              UnderscriptBox["fB", "_"], "/", 
              UnderscriptBox["gB", "_"]}], ",", "r"}], "]"}]}]}], 
         "\[IndentingNewLine]", "}"}]}], "//", "Expand"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        UnderscriptBox["fB", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["R", "_"], 
         UnderscriptBox["gB", "_"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          UnderscriptBox["p", "_"], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "3"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["Lt", "_"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "4"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}], "2"]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     UnderscriptBox["gB", "_"], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], "]"}], "&"}]}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$gW", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"%", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          UnderscriptBox["fB", "_"], "\[Rule]", 
          RowBox[{
           UnderscriptBox["R", "_"], 
           UnderscriptBox["gB", "_"]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "3"], "\[Rule]", 
          RowBox[{
           UnderscriptBox["Lt", "_"], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "4"], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              UnderscriptBox["p", "_"], "2"]}], ")"}], "2"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       UnderscriptBox["gB", "_"], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"k$g", ",", "k$f"}], "}"}], ",", "FullSimplify"}], "]"}], 
       "&"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        UnderscriptBox["p", "_"], "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "3"]}], "\[Rule]", 
       RowBox[{
        UnderscriptBox["p", "_"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"], "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "4"]}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           UnderscriptBox["p", "_"], "2"]}], ")"}]}]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "v", "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "/", 
       RowBox[{"Lt", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalG]$fAlp", "*", "corr$factor"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Framed", "\[Rule]", "Identity"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Sequence", "@@", "rule$secDerivativesOfB"}], ",", 
         "Lt$r$rule", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["R", "_"], ",", "r"}], "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             UnderscriptBox["fB", "_"], "/", 
             UnderscriptBox["gB", "_"]}], ",", "r"}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], "//", "Expand"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        UnderscriptBox["fB", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["R", "_"], 
         UnderscriptBox["gB", "_"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          UnderscriptBox["p", "_"], "2"]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "3"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["Lt", "_"], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "4"], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}], ")"}], "2"]}]}], "}"}]}], ",", 
    RowBox[{"{", 
     UnderscriptBox["gB", "_"], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], "]"}], "&"}]}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$fW", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"%", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          UnderscriptBox["fB", "_"], "\[Rule]", 
          RowBox[{
           UnderscriptBox["R", "_"], 
           UnderscriptBox["gB", "_"]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "2"], "\[Rule]", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            UnderscriptBox["p", "_"], "2"]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "3"], "\[Rule]", 
          RowBox[{
           UnderscriptBox["Lt", "_"], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           UnderscriptBox["Lt", "_"], "4"], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              UnderscriptBox["p", "_"], "2"]}], ")"}], "2"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       UnderscriptBox["gB", "_"], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"k$g", ",", "k$f"}], "}"}], ",", "FullSimplify"}], "]"}], 
       "&"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        UnderscriptBox["p", "_"], "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "3"]}], "\[Rule]", 
       RowBox[{
        UnderscriptBox["p", "_"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           UnderscriptBox["p", "_"], "2"]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"], "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "4"]}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           UnderscriptBox["p", "_"], "2"]}], ")"}]}]}]}], "}"}]}]}], 
  ";"}]}], "Input"],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminate the first derivatives", "Section"],

Cell[TextData[{
 "The first derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "2"], TraditionalForm]]],
 " can be eliminated using the j projection of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", "g"], " ", "+", " ", 
     SubscriptBox["V", "f"]}], " ", "=", " ", "V"}], TraditionalForm]]],
 "."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    UnderscriptBox["gA", "_"], 
    SuperscriptBox[
     UnderscriptBox["gB", "_"], "2"], 
    UnderscriptBox["eq$gV$j", "_"]}], "+", 
   RowBox[{
    UnderscriptBox["fA", "_"], 
    SuperscriptBox[
     UnderscriptBox["fB", "_"], "2"], 
    UnderscriptBox["eq$fV$j", "_"]}]}], "\[Equal]", "0"}]], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule$firstDerivativesOfK2", "=", 
   RowBox[{
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          UnderscriptBox["eqn$gC$j", "_"], "\[Equal]", 
          RowBox[{"k$g", 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["eq$gV$j", "_"], "+", 
             UnderscriptBox["gT$j", "_"]}], ")"}]}]}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["gK2", "_"], ",", "r"}], "]"}]}], "]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          UnderscriptBox["eqn$fC$j", "_"], "\[Equal]", 
          RowBox[{"k$f", 
           RowBox[{"(", 
            RowBox[{
             UnderscriptBox["eq$fV$j", "_"], "+", 
             UnderscriptBox["fT$j", "_"]}], ")"}]}]}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["fK2", "_"], ",", "r"}], "]"}]}], "]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     "\[IndentingNewLine]", "]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["gB", "_"], ",", "r"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["fB", "_"], ",", "r"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"Expand", "@", "#"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Echo", "@", 
     RowBox[{"printNice", "@", "#"}]}], "&"}], "/@", "%"}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    StyleBox[
     SubscriptBox["K", "2"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]}],
   HoldForm], "\[Rule]", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm], " ", 
     RowBox[{"(", 
      RowBox[{
       StyleBox[
        SubscriptBox["K", "1"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], "-", 
       StyleBox[
        SubscriptBox["K", "2"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], ")"}]}], 
    StyleBox["B",
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        StyleBox["Tj",
         StripOnInput->False,
         LineColor->RGBColor[
           Rational[2, 3], 0, 0],
         FrontFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         BackFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         GraphicsColor->RGBColor[
           Rational[2, 3], 0, 0],
         FontColor->RGBColor[
           Rational[2, 3], 0, 0]]}], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}], "+", 
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm], " ", 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"],
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}]}], ")"}]}]}]}]], "Echo"],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    StyleBox[
     SubscriptBox[
      OverscriptBox["K", "~"], "2"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}],
   HoldForm], "\[Rule]", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
           "2"],
          HoldForm], " ", 
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         SuperscriptBox[
          StyleBox["B",
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], "2"], " ", 
         StyleBox["p",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]]}], 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"]]}], "-", 
      StyleBox[
       OverscriptBox["Tj", "~"],
       StripOnInput->False,
       LineColor->RGBColor[
         Rational[2, 3], 0, 0],
       FrontFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       BackFaceColor->RGBColor[
         Rational[2, 3], 0, 0],
       GraphicsColor->RGBColor[
         Rational[2, 3], 0, 0],
       FontColor->RGBColor[
         Rational[2, 3], 0, 0]]}], ")"}], " ", 
    StyleBox[
     SubscriptBox["\[Kappa]", "f"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]}], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], " ", 
     RowBox[{"(", 
      RowBox[{
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "1"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], "-", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["K", "~"], "2"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}], ")"}]}], 
    StyleBox[
     OverscriptBox["B", "~"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]]]}]}]], "Echo"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule$derivativeOfp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        UnderscriptBox["eq$bimConsLaw", "_"]}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         UnderscriptBox["p", "_"], ",", "r"}], "]"}]}], "]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["gB", "_"], ",", "r"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           UnderscriptBox["fB", "_"], ",", "r"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"Simplify", "@", 
         RowBox[{"Expand", "@", "#"}]}], "&"}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"rule$derivativeOfp", "//", "printNice"}]}], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}],
    HoldForm], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       TagBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         StyleBox[
          OverscriptBox["B", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]]}],
        HoldForm], " ", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
        HoldForm], " ", 
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox["p",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]]}], 
      RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
        HoldForm], " ", 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      TagBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        StyleBox["B",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}],
       HoldForm], " ", 
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
       HoldForm], " ", 
      StyleBox["p",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
       HoldForm], " ", 
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], " ", 
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]]}]], "+", 
    FractionBox[
     RowBox[{
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
              "1"],
             HoldForm], " ", 
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox[
             SubscriptBox["K", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "-", 
           RowBox[{
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "1"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], "-", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm]}], ")"}], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
        RowBox[{
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm], " ", 
            StyleBox[
             SubscriptBox["K", "1"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "+", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], " ", 
            StyleBox[
             SubscriptBox["K", "2"],
             StripOnInput->False,
             LineColor->RGBColor[0, 0, 1],
             FrontFaceColor->RGBColor[0, 0, 1],
             BackFaceColor->RGBColor[0, 0, 1],
             GraphicsColor->RGBColor[0, 0, 1],
             FontColor->RGBColor[0, 0, 1]]}], "-", 
           RowBox[{"2", " ", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], " ", 
            StyleBox["R",
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 1],
             FrontFaceColor->RGBColor[1, 0, 1],
             BackFaceColor->RGBColor[1, 0, 1],
             GraphicsColor->RGBColor[1, 0, 1],
             FontColor->RGBColor[1, 0, 1]], " ", 
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], " ", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "2"],
             StripOnInput->False,
             LineColor->RGBColor[1, 0, 0],
             FrontFaceColor->RGBColor[1, 0, 0],
             BackFaceColor->RGBColor[1, 0, 0],
             GraphicsColor->RGBColor[1, 0, 0],
             FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}], 
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "v", "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "/", 
       RowBox[{"Lt", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalG]$gAlp", "*", "corr$factor"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Framed", "\[Rule]", "Identity"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Sequence", "@@", "rule$secDerivativesOfB"}], ",", 
         RowBox[{"Sequence", "@@", "rule$firstDerivativesOfK2"}], ",", 
         "Lt$r$rule", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["R", "_"], ",", "r"}], "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             UnderscriptBox["fB", "_"], "/", 
             UnderscriptBox["gB", "_"]}], ",", "r"}], "]"}]}], ",", 
         RowBox[{"Sequence", "@@", "rule$derivativeOfp"}]}], 
        "\[IndentingNewLine]", "}"}]}], "//", "Expand"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", 
      RowBox[{"{", 
       RowBox[{
        UnderscriptBox["fB", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["R", "_"], 
         UnderscriptBox["gB", "_"]}]}], "}"}]}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     UnderscriptBox["gB", "_"], "}"}], ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", 
      RowBox[{"2", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "-", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"]}], "\[Rule]", 
      SuperscriptBox[
       UnderscriptBox["Lt", "_"], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "-", 
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"]}]}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", 
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"]}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", "4"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$gW2", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["p", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["gB", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["fB", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"rule$firstDerivativesOfK2", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"k$g", ",", "k$f"}], "}"}], ",", 
          RowBox[{
           RowBox[{"Framed", "@", 
            RowBox[{"Simplify", "@", "#"}]}], "&"}]}], "]"}]}], "&"}]}], 
     "]"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$gW2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k$g", "\[Rule]", 
      RowBox[{"Framed", "[", 
       RowBox[{"k$g", ",", 
        RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
     RowBox[{"k$f", "\[Rule]", 
      RowBox[{"Framed", "[", 
       RowBox[{"k$f", ",", 
        RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}]}], "}"}]}], "//",
   "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq$gW2", "=", 
    RowBox[{"eq$gW2", "/.", 
     RowBox[{"Framed", "\[Rule]", "Identity"}]}]}], ";"}], " "}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FrameBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"], " ", 
    StyleBox["R",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 1],
     FrontFaceColor->RGBColor[1, 0, 1],
     BackFaceColor->RGBColor[1, 0, 1],
     GraphicsColor->RGBColor[1, 0, 1],
     FontColor->RGBColor[1, 0, 1]], " ", 
    SuperscriptBox[
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], "2"], " ", 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], ")"}], "2"], " ", 
          SuperscriptBox[
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          SuperscriptBox[
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "2"], " ", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "2"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
         RowBox[{
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "1"],
                HoldForm], ")"}], "2"], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"]}], "-", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    StyleBox["p",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["K", "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox["\[Lambda]",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "3", "0"],
                 HoldForm], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "+", 
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "0"],
                 HoldForm], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 StyleBox["p",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"], " ", 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "-", 
               RowBox[{"2", " ", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], " ", 
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], ")"}], "2"], " ", 
          SuperscriptBox[
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             StyleBox["\[Lambda]",
              StripOnInput->False,
              LineColor->RGBColor[0, 
                Rational[2, 3], 0],
              FrontFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              BackFaceColor->RGBColor[0, 
                Rational[2, 3], 0],
              GraphicsColor->RGBColor[0, 
                Rational[2, 3], 0],
              FontColor->RGBColor[0, 
                Rational[2, 3], 0]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]]}], "-", 
            RowBox[{
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "2"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "2"],
           HoldForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["K", "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "0"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               StyleBox[
                SubscriptBox["K", "2"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "-", 
               RowBox[{
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               StyleBox[
                SubscriptBox["K", "2"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "-", 
               RowBox[{
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}], "-", 
                  RowBox[{
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], " ", 
                   StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}],
   StripOnInput->False], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "+", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "2"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "+", 
             RowBox[{
              SuperscriptBox[
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "3"], " ", 
              StyleBox[
               OverscriptBox["T\[Rho]", "~"],
               StripOnInput->False,
               LineColor->RGBColor[
                 Rational[2, 3], 0, 0],
               FrontFaceColor->RGBColor[
                 Rational[2, 3], 0, 0],
               BackFaceColor->RGBColor[
                 Rational[2, 3], 0, 0],
               GraphicsColor->RGBColor[
                 Rational[2, 3], 0, 0],
               FontColor->RGBColor[
                 Rational[2, 3], 0, 0]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
    StripOnInput->False], " ", 
   FrameBox[
    StyleBox[
     SubscriptBox["\[Kappa]", "f"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]],
    Background->RGBColor[1, 0.85, 0.85],
    StripOnInput->False]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", "2"],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "-", 
       RowBox[{"4", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "2"],
           HoldForm], ")"}], "2"], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{"4", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox["Tj",
         StripOnInput->False,
         LineColor->RGBColor[
           Rational[2, 3], 0, 0],
         FrontFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         BackFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         GraphicsColor->RGBColor[
           Rational[2, 3], 0, 0],
         FontColor->RGBColor[
           Rational[2, 3], 0, 0]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{"2", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm], " ", 
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", 
             "1"],
            HoldForm]}], "+", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", 
            "2"],
           HoldForm], "-", 
          StyleBox["T\[Rho]",
           StripOnInput->False,
           LineColor->RGBColor[
             Rational[2, 3], 0, 0],
           FrontFaceColor->RGBColor[
             Rational[2, 3], 0, 0],
           BackFaceColor->RGBColor[
             Rational[2, 3], 0, 0],
           GraphicsColor->RGBColor[
             Rational[2, 3], 0, 0],
           FontColor->RGBColor[
             Rational[2, 3], 0, 0]], "+", 
          StyleBox[
           SubscriptBox["TJ", "1"],
           StripOnInput->False,
           LineColor->RGBColor[
             Rational[2, 3], 0, 0],
           FrontFaceColor->RGBColor[
             Rational[2, 3], 0, 0],
           BackFaceColor->RGBColor[
             Rational[2, 3], 0, 0],
           GraphicsColor->RGBColor[
             Rational[2, 3], 0, 0],
           FontColor->RGBColor[
             Rational[2, 3], 0, 0]]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        SuperscriptBox[
         StyleBox["A",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontColor->RGBColor[0, 0, 1]], "2"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         SubscriptBox["TJ", "2"],
         StripOnInput->False,
         LineColor->RGBColor[
           Rational[2, 3], 0, 0],
         FrontFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         BackFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         GraphicsColor->RGBColor[
           Rational[2, 3], 0, 0],
         FontColor->RGBColor[
           Rational[2, 3], 0, 0]]}], "-", 
       RowBox[{"2", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", 
            "2"],
           HoldForm], "+", 
          RowBox[{
           StyleBox["T\[Rho]",
            StripOnInput->False,
            LineColor->RGBColor[
              Rational[2, 3], 0, 0],
            FrontFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            BackFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            GraphicsColor->RGBColor[
              Rational[2, 3], 0, 0],
            FontColor->RGBColor[
              Rational[2, 3], 0, 0]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"], "+", 
             SuperscriptBox[
              StyleBox["\[Lambda]",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"], " ", 
           StyleBox[
            SubscriptBox["TJ", "2"],
            StripOnInput->False,
            LineColor->RGBColor[
              Rational[2, 3], 0, 0],
            FrontFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            BackFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            GraphicsColor->RGBColor[
              Rational[2, 3], 0, 0],
            FontColor->RGBColor[
              Rational[2, 3], 0, 0]]}]}], ")"}]}]}], ")"}]}],
    StripOnInput->False], " ", 
   FrameBox[
    StyleBox[
     SubscriptBox["\[Kappa]", "g"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]],
    Background->RGBColor[0.87, 0.94, 1],
    StripOnInput->False]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"4", " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], ")"}], "2"]}], "-", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "-", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "2"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}], "+", 
       RowBox[{
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], ")"}], "2"], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            SubscriptBox["K", "2"],
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "0"],
               HoldForm]}], "-", 
             RowBox[{"4", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}]}], ")"}], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], " ", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "2"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}]}], ")"}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm]}], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], ")"}], "2"], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm]}], "+", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm]}], ")"}], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm], " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"]}]}], ")"}], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm], ")"}], "2"]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"4", " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"]}], ")"}]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm]}], "-", 
          RowBox[{"4", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
     StyleBox[
      SubscriptBox["K", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], ")"}], "2"]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm]}], "-", 
          RowBox[{"4", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}]}], ")"}], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["R",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontColor->RGBColor[1, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], ")"}], "2"], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "+", 
             RowBox[{"4", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], ")"}], "2"]}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "v", "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "/", 
       RowBox[{"Lt", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalG]$fAlp", "*", "corr$factor"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Framed", "\[Rule]", "Identity"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Sequence", "@@", "rule$secDerivativesOfB"}], ",", 
         RowBox[{"Sequence", "@@", "rule$firstDerivativesOfK2"}], ",", 
         "Lt$r$rule", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            UnderscriptBox["R", "_"], ",", "r"}], "]"}], "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             UnderscriptBox["fB", "_"], "/", 
             UnderscriptBox["gB", "_"]}], ",", "r"}], "]"}]}], ",", 
         RowBox[{"Sequence", "@@", "rule$derivativeOfp"}]}], 
        "\[IndentingNewLine]", "}"}]}], "//", "Expand"}]}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "//.", 
      RowBox[{"{", 
       RowBox[{
        UnderscriptBox["fB", "_"], "\[Rule]", 
        RowBox[{
         UnderscriptBox["R", "_"], 
         UnderscriptBox["gB", "_"]}]}], "}"}]}], "//", "Expand"}], ",", 
    RowBox[{"{", 
     UnderscriptBox["fB", "_"], "}"}], ",", "Simplify"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "+", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", 
      RowBox[{"2", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"], "-", 
       SuperscriptBox[
        UnderscriptBox["Lt", "_"], "2"]}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"1", "+", 
       SuperscriptBox[
        UnderscriptBox["p", "_"], "2"]}], "\[Rule]", 
      SuperscriptBox[
       UnderscriptBox["Lt", "_"], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "-", 
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"]}]}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", 
       RowBox[{"4", 
        SuperscriptBox[
         UnderscriptBox["Lt", "_"], "2"]}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], "+", "4"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$fW2", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["p", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["gB", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          UnderscriptBox["fB", "_"], ",", "r"}], "]"}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"rule$firstDerivativesOfK2", "\[LeftDoubleBracket]", 
          RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"k$g", ",", "k$f"}], "}"}], ",", 
          RowBox[{
           RowBox[{"Framed", "@", 
            RowBox[{"Simplify", "@", "#"}]}], "&"}]}], "]"}]}], "&"}]}], 
     "]"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$fW2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k$g", "\[Rule]", 
      RowBox[{"Framed", "[", 
       RowBox[{"k$g", ",", 
        RowBox[{"Background", "\[Rule]", "LightBlue"}]}], "]"}]}], ",", 
     RowBox[{"k$f", "\[Rule]", 
      RowBox[{"Framed", "[", 
       RowBox[{"k$f", ",", 
        RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}]}], "}"}]}], "//",
   "printNice"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq$fW2", "=", 
   RowBox[{"eq$fW2", "/.", 
    RowBox[{"Framed", "\[Rule]", "Identity"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  FrameBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], "2"], " ", 
    SuperscriptBox[
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], "2"], " ", 
    SuperscriptBox[
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       StyleBox["\[Lambda]",
        StripOnInput->False,
        LineColor->RGBColor[0, 
          Rational[2, 3], 0],
        FrontFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        BackFaceColor->RGBColor[0, 
          Rational[2, 3], 0],
        GraphicsColor->RGBColor[0, 
          Rational[2, 3], 0],
        FontColor->RGBColor[0, 
          Rational[2, 3], 0]], " ", 
       StyleBox[
        OverscriptBox["A", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "2"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "3", "0"],
                 HoldForm], " ", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "-", 
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "1", "2"],
                 HoldForm], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "1", "2"],
                   HoldForm], "+", 
                  RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "2", "0"],
                    HoldForm], " ", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "2", "1"],
                HoldForm], ")"}], "2"], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], " ", 
             StyleBox[
              SubscriptBox["K", "2"],
              StripOnInput->False,
              LineColor->RGBColor[0, 0, 1],
              FrontFaceColor->RGBColor[0, 0, 1],
              BackFaceColor->RGBColor[0, 0, 1],
              GraphicsColor->RGBColor[0, 0, 1],
              FontColor->RGBColor[0, 0, 1]], " ", 
             RowBox[{"(", 
              RowBox[{
               StyleBox[
                SubscriptBox["K", "2"],
                StripOnInput->False,
                LineColor->RGBColor[0, 0, 1],
                FrontFaceColor->RGBColor[0, 0, 1],
                BackFaceColor->RGBColor[0, 0, 1],
                GraphicsColor->RGBColor[0, 0, 1],
                FontColor->RGBColor[0, 0, 1]], "-", 
               RowBox[{
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox["\[Lambda]",
                 StripOnInput->False,
                 LineColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FrontFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 BackFaceColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 GraphicsColor->RGBColor[0, 
                   Rational[2, 3], 0],
                 FontColor->RGBColor[0, 
                   Rational[2, 3], 0]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   StyleBox["\[Lambda]",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                    FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], " ", 
                   StyleBox[
                    SubscriptBox["K", "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]]}], "+", 
                  RowBox[{
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "1"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}]}], ")"}]}]}], ")"}]}],
          "-", 
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             SuperscriptBox[
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "2"], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "2"],
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 0],
              FrontFaceColor->RGBColor[1, 0, 0],
              BackFaceColor->RGBColor[1, 0, 0],
              GraphicsColor->RGBColor[1, 0, 0],
              FontColor->RGBColor[1, 0, 0]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 StyleBox["\[Lambda]",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]]}], " ", 
                StyleBox[
                 SubscriptBox["K", "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 1],
                 FrontFaceColor->RGBColor[0, 0, 1],
                 BackFaceColor->RGBColor[0, 0, 1],
                 GraphicsColor->RGBColor[0, 0, 1],
                 FontColor->RGBColor[0, 0, 1]]}], "+", 
               RowBox[{
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "2"],
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 0],
                 FrontFaceColor->RGBColor[1, 0, 0],
                 BackFaceColor->RGBColor[1, 0, 0],
                 GraphicsColor->RGBColor[1, 0, 0],
                 FontColor->RGBColor[1, 0, 0]]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       StyleBox["A",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]], " ", 
       StyleBox["R",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 1],
        FrontFaceColor->RGBColor[1, 0, 1],
        BackFaceColor->RGBColor[1, 0, 1],
        GraphicsColor->RGBColor[1, 0, 1],
        FontColor->RGBColor[1, 0, 1]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
            "1"],
           HoldForm], " ", 
          StyleBox["R",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 1],
           FrontFaceColor->RGBColor[1, 0, 1],
           BackFaceColor->RGBColor[1, 0, 1],
           GraphicsColor->RGBColor[1, 0, 1],
           FontColor->RGBColor[1, 0, 1]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "1", "1"],
                 HoldForm]}], "-", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "2"],
                HoldForm]}], ")"}], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox["K", "2"],
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "0"],
              HoldForm]}], "-", 
            RowBox[{"4", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm]}]}], ")"}], " ", 
          SuperscriptBox[
           StyleBox["B",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]], "2"], " ", 
          SuperscriptBox[
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "2"], " ", 
          StyleBox["\[Lambda]",
           StripOnInput->False,
           LineColor->RGBColor[0, 
             Rational[2, 3], 0],
           FrontFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           BackFaceColor->RGBColor[0, 
             Rational[2, 3], 0],
           GraphicsColor->RGBColor[0, 
             Rational[2, 3], 0],
           FontColor->RGBColor[0, 
             Rational[2, 3], 0]], " ", 
          StyleBox[
           SubscriptBox["K", "2"],
           StripOnInput->False,
           LineColor->RGBColor[0, 0, 1],
           FrontFaceColor->RGBColor[0, 0, 1],
           BackFaceColor->RGBColor[0, 0, 1],
           GraphicsColor->RGBColor[0, 0, 1],
           FontColor->RGBColor[0, 0, 1]], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "2"],
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}], "-", 
         RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
            "1"],
           HoldForm], " ", 
          SuperscriptBox[
           StyleBox["p",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             SuperscriptBox[
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "0"],
              HoldForm], " ", 
             SuperscriptBox[
              StyleBox["B",
               StripOnInput->False,
               LineColor->RGBColor[0, 0, 1],
               FrontFaceColor->RGBColor[0, 0, 1],
               BackFaceColor->RGBColor[0, 0, 1],
               GraphicsColor->RGBColor[0, 0, 1],
               FontColor->RGBColor[0, 0, 1]], "2"], " ", 
             SuperscriptBox[
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "3"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "2"],
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 0],
               FrontFaceColor->RGBColor[1, 0, 0],
               BackFaceColor->RGBColor[1, 0, 0],
               GraphicsColor->RGBColor[1, 0, 0],
               FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "1"],
              HoldForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], " ", 
                SuperscriptBox[
                 StyleBox["B",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 1],
                  FrontFaceColor->RGBColor[0, 0, 1],
                  BackFaceColor->RGBColor[0, 0, 1],
                  GraphicsColor->RGBColor[0, 0, 1],
                  FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                SuperscriptBox[
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "3"], " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 0],
                  FrontFaceColor->RGBColor[1, 0, 0],
                  BackFaceColor->RGBColor[1, 0, 0],
                  GraphicsColor->RGBColor[1, 0, 0],
                  FontColor->RGBColor[1, 0, 0]], "2"]}], "+", 
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "1", "2"],
                 HoldForm], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox[
                    StyleBox["B",
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 1],
                    FrontFaceColor->RGBColor[0, 0, 1],
                    BackFaceColor->RGBColor[0, 0, 1],
                    GraphicsColor->RGBColor[0, 0, 1],
                    FontColor->RGBColor[0, 0, 1]], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                   SuperscriptBox[
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 0],
                    FrontFaceColor->RGBColor[1, 0, 0],
                    BackFaceColor->RGBColor[1, 0, 0],
                    GraphicsColor->RGBColor[1, 0, 0],
                    FontColor->RGBColor[1, 0, 0]], "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
   StripOnInput->False], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "1"],
         HoldForm], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["p",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        SuperscriptBox[
         StyleBox["R",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 1],
          FrontFaceColor->RGBColor[1, 0, 1],
          BackFaceColor->RGBColor[1, 0, 1],
          GraphicsColor->RGBColor[1, 0, 1],
          FontColor->RGBColor[1, 0, 1]], "3"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["Tj", "~"],
         StripOnInput->False,
         LineColor->RGBColor[
           Rational[2, 3], 0, 0],
         FrontFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         BackFaceColor->RGBColor[
           Rational[2, 3], 0, 0],
         GraphicsColor->RGBColor[
           Rational[2, 3], 0, 0],
         FontColor->RGBColor[
           Rational[2, 3], 0, 0]]}], "+", 
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  StyleBox["\[Lambda]",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox[
                 StyleBox["\[Lambda]",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 StyleBox["\[Lambda]",
                  StripOnInput->False,
                  LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                  FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"]}], ")"}]}], "+", 
             RowBox[{
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  StyleBox["p",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "2", "2"],
                    HoldForm]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                    StyleBox[
                    OverscriptBox["T\[Rho]", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    FrontFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    BackFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    GraphicsColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    FontColor->RGBColor[
                    Rational[2, 3], 0, 0]]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  StyleBox["\[Lambda]",
                   StripOnInput->False,
                   LineColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FrontFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   BackFaceColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   GraphicsColor->RGBColor[0, 
                    Rational[2, 3], 0],
                   FontColor->RGBColor[0, 
                    Rational[2, 3], 0]], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                    "2", "2"],
                    HoldForm], "+", 
                   RowBox[{
                    SuperscriptBox[
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["T\[Rho]", "~"],
                    StripOnInput->False,
                    LineColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    FrontFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    BackFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    GraphicsColor->RGBColor[
                    Rational[2, 3], 0, 0],
                    FontColor->RGBColor[
                    Rational[2, 3], 0, 0]], "-", 
                    RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["TJ", "~"], "2"],
                    StripOnInput->False,
                    LineColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                    FrontFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                    BackFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                    GraphicsColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                    FontColor->RGBColor[0, 0, 
                    Rational[2, 3]]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"],
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontColor->RGBColor[1, 0, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "2"],
              HoldForm], "+", 
             RowBox[{
              SuperscriptBox[
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                StyleBox[
                 OverscriptBox["T\[Rho]", "~"],
                 StripOnInput->False,
                 LineColor->RGBColor[
                   Rational[2, 3], 0, 0],
                 FrontFaceColor->RGBColor[
                   Rational[2, 3], 0, 0],
                 BackFaceColor->RGBColor[
                   Rational[2, 3], 0, 0],
                 GraphicsColor->RGBColor[
                   Rational[2, 3], 0, 0],
                 FontColor->RGBColor[
                   Rational[2, 3], 0, 0]], "-", 
                RowBox[{"2", " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["TJ", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  FrontFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  BackFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  GraphicsColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  FontColor->RGBColor[0, 0, 
                    Rational[2, 3]]]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                 "1", "2"],
                HoldForm]}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "1"],
               HoldForm]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                   "2", "2"],
                  HoldForm]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  StyleBox["R",
                   StripOnInput->False,
                   LineColor->RGBColor[1, 0, 1],
                   FrontFaceColor->RGBColor[1, 0, 1],
                   BackFaceColor->RGBColor[1, 0, 1],
                   GraphicsColor->RGBColor[1, 0, 1],
                   FontColor->RGBColor[1, 0, 1]], "2"], " ", 
                 StyleBox[
                  OverscriptBox["T\[Rho]", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  FrontFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  BackFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  GraphicsColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  FontColor->RGBColor[
                    Rational[2, 3], 0, 0]]}]}], ")"}]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 StyleBox[
                  OverscriptBox["T\[Rho]", "~"],
                  StripOnInput->False,
                  LineColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  FrontFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  BackFaceColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  GraphicsColor->RGBColor[
                    Rational[2, 3], 0, 0],
                  FontColor->RGBColor[
                    Rational[2, 3], 0, 0]]}], "+", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["TJ", "~"], "1"],
                 StripOnInput->False,
                 LineColor->RGBColor[0, 0, 
                   Rational[2, 3]],
                 FrontFaceColor->RGBColor[0, 0, 
                   Rational[2, 3]],
                 BackFaceColor->RGBColor[0, 0, 
                   Rational[2, 3]],
                 GraphicsColor->RGBColor[0, 0, 
                   Rational[2, 3]],
                 FontColor->RGBColor[0, 0, 
                   Rational[2, 3]]], "+", 
                RowBox[{"2", " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["TJ", "~"], "2"],
                  StripOnInput->False,
                  LineColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  FrontFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  BackFaceColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  GraphicsColor->RGBColor[0, 0, 
                    Rational[2, 3]],
                  FontColor->RGBColor[0, 0, 
                    Rational[2, 3]]]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}],
    StripOnInput->False], " ", 
   FrameBox[
    StyleBox[
     SubscriptBox["\[Kappa]", "f"],
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     GraphicsColor->RGBColor[1, 0, 0],
     FontColor->RGBColor[1, 0, 0]],
    Background->RGBColor[1, 0.85, 0.85],
    StripOnInput->False]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     TagBox[
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
      HoldForm], " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["B",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "2"],
             HoldForm], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "0", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}], "+", 
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm], " ", 
           StyleBox["T\[Rho]",
            StripOnInput->False,
            LineColor->RGBColor[
              Rational[2, 3], 0, 0],
            FrontFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            BackFaceColor->RGBColor[
              Rational[2, 3], 0, 0],
            GraphicsColor->RGBColor[
              Rational[2, 3], 0, 0],
            FontColor->RGBColor[
              Rational[2, 3], 0, 0]]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", "2"],
         HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", "1"],
         HoldForm], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   FrameBox[
    StyleBox[
     SubscriptBox["\[Kappa]", "g"],
     StripOnInput->False,
     LineColor->RGBColor[0, 0, 1],
     FrontFaceColor->RGBColor[0, 0, 1],
     BackFaceColor->RGBColor[0, 0, 1],
     GraphicsColor->RGBColor[0, 0, 1],
     FontColor->RGBColor[0, 0, 1]],
    Background->RGBColor[0.87, 0.94, 1],
    StripOnInput->False]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"4", " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     StyleBox["\[Lambda]",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm]}], "-", 
          RowBox[{"4", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}]}], ")"}], " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              StyleBox["p",
               StripOnInput->False,
               LineColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FrontFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               BackFaceColor->RGBColor[0, 
                 Rational[2, 3], 0],
               GraphicsColor->RGBColor[0, 
                 Rational[2, 3], 0],
               FontColor->RGBColor[0, 
                 Rational[2, 3], 0]], "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "-", 
             RowBox[{"4", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], ")"}], "2"], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"]}]}], ")"}], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
     StyleBox[
      SubscriptBox[
       OverscriptBox["K", "~"], "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"],
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 0],
       FrontFaceColor->RGBColor[1, 0, 0],
       BackFaceColor->RGBColor[1, 0, 0],
       GraphicsColor->RGBColor[1, 0, 0],
       FontColor->RGBColor[1, 0, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], ")"}], "2"], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "-", 
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R",
              StripOnInput->False,
              LineColor->RGBColor[1, 0, 1],
              FrontFaceColor->RGBColor[1, 0, 1],
              BackFaceColor->RGBColor[1, 0, 1],
              GraphicsColor->RGBColor[1, 0, 1],
              FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
            "1"],
           HoldForm], ")"}], "2"], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox["B",
        StripOnInput->False,
        LineColor->RGBColor[0, 0, 1],
        FrontFaceColor->RGBColor[0, 0, 1],
        BackFaceColor->RGBColor[0, 0, 1],
        GraphicsColor->RGBColor[0, 0, 1],
        FontColor->RGBColor[0, 0, 1]]}],
      HoldForm], ")"}], "2"]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"4", " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     StyleBox["p",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "0"],
               HoldForm]}], "-", 
             RowBox[{"4", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}]}], ")"}], " ", 
           StyleBox["A",
            StripOnInput->False,
            LineColor->RGBColor[0, 0, 1],
            FrontFaceColor->RGBColor[0, 0, 1],
            BackFaceColor->RGBColor[0, 0, 1],
            GraphicsColor->RGBColor[0, 0, 1],
            FontColor->RGBColor[0, 0, 1]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], ")"}], "2"]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "0"],
               HoldForm]}]}], ")"}], " ", 
           StyleBox["\[Lambda]",
            StripOnInput->False,
            LineColor->RGBColor[0, 
              Rational[2, 3], 0],
            FrontFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            BackFaceColor->RGBColor[0, 
              Rational[2, 3], 0],
            GraphicsColor->RGBColor[0, 
              Rational[2, 3], 0],
            FontColor->RGBColor[0, 
              Rational[2, 3], 0]], " ", 
           StyleBox[
            OverscriptBox["A", "~"],
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 0],
            FrontFaceColor->RGBColor[1, 0, 0],
            BackFaceColor->RGBColor[1, 0, 0],
            GraphicsColor->RGBColor[1, 0, 0],
            FontColor->RGBColor[1, 0, 0]]}]}], ")"}], " ", 
        StyleBox[
         SubscriptBox["K", "2"],
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]]}], "-", 
       RowBox[{"2", " ", 
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            TagBox[
             SubsuperscriptBox[
              RowBox[{"\[LeftAngleBracket]", 
               StyleBox["R",
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 1],
                FrontFaceColor->RGBColor[1, 0, 1],
                BackFaceColor->RGBColor[1, 0, 1],
                GraphicsColor->RGBColor[1, 0, 1],
                FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
              "1"],
             HoldForm], ")"}], "2"], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "-", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "+", 
             RowBox[{"3", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "2"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     StyleBox["A",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]], " ", 
     SuperscriptBox[
      StyleBox["R",
       StripOnInput->False,
       LineColor->RGBColor[1, 0, 1],
       FrontFaceColor->RGBColor[1, 0, 1],
       BackFaceColor->RGBColor[1, 0, 1],
       GraphicsColor->RGBColor[1, 0, 1],
       FontColor->RGBColor[1, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "3"], " ", 
     StyleBox[
      OverscriptBox["A", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2", 
             "1"],
            HoldForm]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], ")"}], "2"], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", 
             "0"],
            HoldForm], " ", 
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "2",
                "1"],
              HoldForm], ")"}], "2"]}], "+", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "3", 
             "0"],
            HoldForm]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox["B",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontColor->RGBColor[0, 0, 1]]}],
    HoldForm], " ", 
   TagBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     StyleBox[
      OverscriptBox["B", "~"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontColor->RGBColor[1, 0, 0]]}],
    HoldForm]}], "+", 
  RowBox[{
   FrameBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      StyleBox["A",
       StripOnInput->False,
       LineColor->RGBColor[0, 0, 1],
       FrontFaceColor->RGBColor[0, 0, 1],
       BackFaceColor->RGBColor[0, 0, 1],
       GraphicsColor->RGBColor[0, 0, 1],
       FontColor->RGBColor[0, 0, 1]], "2"], " ", 
     SuperscriptBox[
      StyleBox["\[Lambda]",
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        StyleBox["A",
         StripOnInput->False,
         LineColor->RGBColor[0, 0, 1],
         FrontFaceColor->RGBColor[0, 0, 1],
         BackFaceColor->RGBColor[0, 0, 1],
         GraphicsColor->RGBColor[0, 0, 1],
         FontColor->RGBColor[0, 0, 1]], " ", 
        StyleBox["R",
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 1],
         FrontFaceColor->RGBColor[1, 0, 1],
         BackFaceColor->RGBColor[1, 0, 1],
         GraphicsColor->RGBColor[1, 0, 1],
         FontColor->RGBColor[1, 0, 1]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            StyleBox["p",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "+", 
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "1"],
               HoldForm], " ", 
              RowBox[{"(", 
               RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "1", "2"],
                 HoldForm], "+", 
                RowBox[{"4", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                   "2", "1"],
                  HoldForm], " ", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           RowBox[{"(", 
            RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                StyleBox["R",
                 StripOnInput->False,
                 LineColor->RGBColor[1, 0, 1],
                 FrontFaceColor->RGBColor[1, 0, 1],
                 BackFaceColor->RGBColor[1, 0, 1],
                 GraphicsColor->RGBColor[1, 0, 1],
                 FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1",
                "2"],
              HoldForm], "-", 
             RowBox[{"4", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}], " ", 
           SuperscriptBox[
            StyleBox["\[Lambda]",
             StripOnInput->False,
             LineColor->RGBColor[0, 
               Rational[2, 3], 0],
             FrontFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             BackFaceColor->RGBColor[0, 
               Rational[2, 3], 0],
             GraphicsColor->RGBColor[0, 
               Rational[2, 3], 0],
             FontColor->RGBColor[0, 
               Rational[2, 3], 0]], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "1"],
            HoldForm], " ", 
           TagBox[
            SubsuperscriptBox[
             RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], "1", 
             "2"],
            HoldForm]}], "-", 
          RowBox[{
           StyleBox["R",
            StripOnInput->False,
            LineColor->RGBColor[1, 0, 1],
            FrontFaceColor->RGBColor[1, 0, 1],
            BackFaceColor->RGBColor[1, 0, 1],
            GraphicsColor->RGBColor[1, 0, 1],
            FontColor->RGBColor[1, 0, 1]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "2", "1"],
               HoldForm]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R",
                    StripOnInput->False,
                    LineColor->RGBColor[1, 0, 1],
                    FrontFaceColor->RGBColor[1, 0, 1],
                    BackFaceColor->RGBColor[1, 0, 1],
                    GraphicsColor->RGBColor[1, 0, 1],
                    FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                  "2", "1"],
                 HoldForm], ")"}], "2"], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}], "-", 
             RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "1", "2"],
               HoldForm], " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R",
                  StripOnInput->False,
                  LineColor->RGBColor[1, 0, 1],
                  FrontFaceColor->RGBColor[1, 0, 1],
                  BackFaceColor->RGBColor[1, 0, 1],
                  GraphicsColor->RGBColor[1, 0, 1],
                  FontColor->RGBColor[1, 0, 1]], "\[RightAngleBracket]"}], 
                "3", "0"],
               HoldForm], " ", 
              StyleBox["R",
               StripOnInput->False,
               LineColor->RGBColor[1, 0, 1],
               FrontFaceColor->RGBColor[1, 0, 1],
               BackFaceColor->RGBColor[1, 0, 1],
               GraphicsColor->RGBColor[1, 0, 1],
               FontColor->RGBColor[1, 0, 1]]}]}], ")"}]}]}], ")"}], " ", 
        StyleBox["\[Lambda]",
         StripOnInput->False,
         LineColor->RGBColor[0, 
           Rational[2, 3], 0],
         FrontFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         BackFaceColor->RGBColor[0, 
           Rational[2, 3], 0],
         GraphicsColor->RGBColor[0, 
           Rational[2, 3], 0],
         FontColor->RGBColor[0, 
           Rational[2, 3], 0]], " ", 
        StyleBox[
         OverscriptBox["A", "~"],
         StripOnInput->False,
         LineColor->RGBColor[1, 0, 0],
         FrontFaceColor->RGBColor[1, 0, 0],
         BackFaceColor->RGBColor[1, 0, 0],
         GraphicsColor->RGBColor[1, 0, 0],
         FontColor->RGBColor[1, 0, 0]]}]}], ")"}]}],
    StripOnInput->False], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     TagBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       StyleBox[
        OverscriptBox["B", "~"],
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontColor->RGBColor[1, 0, 0]]}],
      HoldForm], ")"}], "2"]}]}]], "Output"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Symmetry of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "g"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "f"], TraditionalForm]]]
}], "Section"],

Cell[TextData[{
 "The two sectors are symmetric under the exchange ",
 Cell[BoxData[
  FormBox[
   RowBox[{"g", "\[LeftRightArrow]", "f"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " of all the fields, in addition to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "\[LeftRightArrow]", 
    RowBox[{"-", "p"}]}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "n"], "\[LeftRightArrow]", 
    SubscriptBox["\[Beta]", 
     RowBox[{"4", "-", "n"}]]}], TraditionalForm]]],
 ". In such case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", 
     RowBox[{"g", "\[Rule]", "f"}]], "\[Equal]", 
    RowBox[{"-", 
     SubscriptBox["W", "f"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".\t"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swapSectors", "[", "e_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          UnderscriptBox["R", "_"], 
          RowBox[{"-", "6"}]], "e"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n_", ",", "k_", ",", "ev_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"eq$esP", "[", 
           RowBox[{"n", ",", "k", ",", "ev"}], "]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Beta]", "[", "n_", "]"}], "\[RuleDelayed]", 
         RowBox[{"\[Beta]", "[", 
          RowBox[{"4", "-", "n"}], "]"}]}], "}"}]}], "/.", 
      RowBox[{
       UnderscriptBox["R", "_"], "\[Rule]", 
       RowBox[{
        UnderscriptBox["fB", "_"], "/", 
        UnderscriptBox["gB", "_"]}]}]}], "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        UnderscriptBox["p", "_"], "\[Rule]", 
        RowBox[{"-", 
         UnderscriptBox["p", "_"]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"gA", "\[Rule]", "xA"}], ",", 
       RowBox[{"gB", "\[Rule]", "xB"}], ",", 
       RowBox[{"gK1", "\[Rule]", "xK1"}], ",", 
       RowBox[{"gK2", "\[Rule]", "xK2"}], ",", 
       RowBox[{"gK", "\[Rule]", "xK"}], ",", "\[IndentingNewLine]", 
       RowBox[{"fA", "\[Rule]", "yA"}], ",", 
       RowBox[{"fB", "\[Rule]", "yB"}], ",", 
       RowBox[{"fK1", "\[Rule]", "yK1"}], ",", 
       RowBox[{"fK2", "\[Rule]", "yK2"}], ",", 
       RowBox[{"fK", "\[Rule]", "yK"}], ",", "\[IndentingNewLine]", 
       RowBox[{"gT$\[Rho]", "\[Rule]", "xT$\[Rho]"}], ",", 
       RowBox[{"gT$j", "\[Rule]", "xT$j"}], ",", 
       RowBox[{"gT$JK1", "\[Rule]", "xT$JK1"}], ",", 
       RowBox[{"gT$JK2", "\[Rule]", "xT$JK2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"fT$\[Rho]", "\[Rule]", "yT$\[Rho]"}], ",", 
       RowBox[{"fT$j", "\[Rule]", "yT$j"}], ",", 
       RowBox[{"fT$JK1", "\[Rule]", "yT$JK1"}], ",", 
       RowBox[{"fT$JK2", "\[Rule]", "yT$JK2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"k$g", "\[Rule]", "k$x"}], ",", 
       RowBox[{"k$f", "\[Rule]", "k$y"}]}], "\[IndentingNewLine]", "}"}]}], "/.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"yA", "\[Rule]", "gA"}], ",", 
      RowBox[{"yB", "\[Rule]", "gB"}], ",", 
      RowBox[{"yK1", "\[Rule]", "gK1"}], ",", 
      RowBox[{"yK2", "\[Rule]", "gK2"}], ",", 
      RowBox[{"yK", "\[Rule]", "gK"}], ",", "\[IndentingNewLine]", 
      RowBox[{"xA", "\[Rule]", "fA"}], ",", 
      RowBox[{"xB", "\[Rule]", "fB"}], ",", 
      RowBox[{"xK1", "\[Rule]", "fK1"}], ",", 
      RowBox[{"xK2", "\[Rule]", "fK2"}], ",", 
      RowBox[{"xK", "\[Rule]", "fK"}], ",", "\[IndentingNewLine]", 
      RowBox[{"yT$\[Rho]", "\[Rule]", "gT$\[Rho]"}], ",", 
      RowBox[{"yT$j", "\[Rule]", "gT$j"}], ",", 
      RowBox[{"yT$JK1", "\[Rule]", "gT$JK1"}], ",", 
      RowBox[{"yT$JK2", "\[Rule]", "gT$JK2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"xT$\[Rho]", "\[Rule]", "fT$\[Rho]"}], ",", 
      RowBox[{"xT$j", "\[Rule]", "fT$j"}], ",", 
      RowBox[{"xT$JK1", "\[Rule]", "fT$JK1"}], ",", 
      RowBox[{"xT$JK2", "\[Rule]", "fT$JK2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"k$y", "\[Rule]", "k$g"}], ",", 
      RowBox[{"k$x", "\[Rule]", "k$f"}]}], "\[IndentingNewLine]", "}"}]}], "//",
    "Expand"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"swapped$gW", "=", 
   RowBox[{"eq$gW2", "//", "swapSectors"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"actual$fW", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"eq$fW2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n_", ",", "k_", ",", "ev_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"eq$esP", "[", 
         RowBox[{"n", ",", "k", ",", "ev"}], "]"}]}], "}"}]}], "/.", 
     RowBox[{
      UnderscriptBox["R", "_"], "\[Rule]", 
      RowBox[{
       UnderscriptBox["fB", "_"], "/", 
       UnderscriptBox["gB", "_"]}]}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FrameBox[
     RowBox[{"swapped$gW", "\[Equal]", 
      RowBox[{"-", "actual$fW"}]}]], "/.", 
    RowBox[{
     UnderscriptBox["Lt", "_"], "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         UnderscriptBox["p", "_"], "2"]}], ")"}], 
      RowBox[{"1", "/", "2"}]]}]}], "//", "Expand"}], "//", 
  "printNice"}]}], "Input"],

Cell[BoxData["True"], "Output"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save the module \[OpenCurlyDoubleQuote]bimetric-lapses-nr.m\
\[CloseCurlyDoubleQuote]", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"defs", "=", "\"\<\>\""}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"appendDefs", "[", 
   RowBox[{"name_", ",", "expr_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"defs", "=", 
     RowBox[{
     "defs", "<>", "name", "<>", "\"\<[t_,r_] := \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"ToString", "@", 
       RowBox[{"InputForm", "[", "expr", "]"}]}], "<>", "\"\<\\n\\n\>\""}]}], 
    ";"}], ")"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqn$gW\>\"", ",", "eq$gW"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqn$fW\>\"", ",", "eq$fW"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqn$gW2\>\"", ",", "eq$gW2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqn$fW2\>\"", ",", "eq$fW2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqn$cW\>\"", ",", "factor$final"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqr$gW\>\"", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"eq$gW", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"gB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ",", 
        RowBox[{
         RowBox[{"fB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"fB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqr$fW\>\"", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"eq$fW", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"gB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ",", 
        RowBox[{
         RowBox[{"fB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"fB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqr$gW2\>\"", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"eq$gW2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"gB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ",", 
        RowBox[{
         RowBox[{"fB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"fB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqr$fW2\>\"", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"eq$fW2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"gB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ",", 
        RowBox[{
         RowBox[{"fB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"fB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"appendDefs", "[", 
  RowBox[{"\"\<eqr$cW\>\"", ",", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"factor$final", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"gB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"gB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}], ",", 
        RowBox[{
         RowBox[{"fB", "[", 
          RowBox[{"t_", ",", "r_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"fB", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "r"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "k$g", ",", "k$f"}], "}"}], ",", "Simplify"}], 
    "]"}]}], "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<bimetric-lapses-nr.m\>\"", ",", "defs", ",", "\"\<String\>\""}], 
   "]"}], ";"}]], "Input"]
}, Open  ]]
},
WindowSize->{1191, 705},
WindowMargins->{{43, Automatic}, {Automatic, 25}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], CellMargins -> {{10, Inherited}, {8, 18}}, 
    FontFamily -> "Arial", FontSize -> 28, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{15, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{20, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{30, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    CellGroupData[{
      Cell[
       StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, 
       PageBreakBelow -> False, CellChangeTimes -> {3.704299599624503*^9}, 
       MenuSortingValue -> 10000, FontFamily -> "Cambria", FontSize -> 14, 
       FontWeight -> "Plain", FontSlant -> "Plain", 
       FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
      Cell[
       StyleData["Section", "Printout"]], 
      Cell[
       StyleData["Subsection", "Printout"], 
       CellMargins -> {{20, Inherited}, {8., 16}}], 
      Cell[
       StyleData["Subsubsection", "Printout"], 
       CellMargins -> {{30, Inherited}, {6, 16}}], 
      Cell[
       StyleData["Text", "Printout"], 
       CellMargins -> {{35, Inherited}, {Inherited, Inherited}}, Hyphenation -> 
       True]}, Open]]}, Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 6, 93, "Text"],
Cell[759, 28, 74, 0, 38, "Text"],
Cell[836, 30, 284, 7, 63, "Text"],
Cell[1123, 39, 81, 4, 38, "Text"],
Cell[1207, 45, 190, 5, 38, "Text"],
Cell[1400, 52, 450, 9, 38, "Text"],
Cell[1853, 63, 375, 11, 88, "Text"],
Cell[CellGroupData[{
Cell[2253, 78, 30, 0, 78, "Section"],
Cell[CellGroupData[{
Cell[2308, 82, 50, 0, 42, "Subsubsection"],
Cell[2361, 84, 189, 4, 60, "Input"],
Cell[CellGroupData[{
Cell[2575, 92, 352, 10, 36, "Input"],
Cell[2930, 104, 346, 10, 36, "Output"]
}, Open  ]],
Cell[3291, 117, 55, 1, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3383, 123, 47, 0, 42, "Subsubsection"],
Cell[3433, 125, 127, 4, 40, "Input"],
Cell[3563, 131, 231, 6, 36, "Input"],
Cell[3797, 139, 938, 30, 42, "Input"],
Cell[4738, 171, 654, 18, 129, "Input"],
Cell[5395, 191, 81, 2, 36, "Input"],
Cell[5479, 195, 8734, 237, 605, "Input"],
Cell[14216, 434, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14309, 441, 50, 0, 78, "Section"],
Cell[14362, 443, 122, 3, 38, "Text"],
Cell[CellGroupData[{
Cell[14509, 450, 142, 5, 52, "Input"],
Cell[14654, 457, 11289, 329, 73, "Output"]
}, Open  ]],
Cell[25958, 789, 114, 5, 38, "Text"],
Cell[CellGroupData[{
Cell[26097, 798, 596, 19, 52, "Input"],
Cell[26696, 819, 15540, 449, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42273, 1273, 83, 1, 42, "Subsubsection"],
Cell[42359, 1276, 5211, 141, 340, "Input"],
Cell[47573, 1419, 315, 10, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47925, 1434, 85, 1, 42, "Subsubsection"],
Cell[48013, 1437, 1185, 31, 175, "Input"],
Cell[CellGroupData[{
Cell[49223, 1472, 726, 22, 83, "Input"],
Cell[49952, 1496, 5324, 173, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55313, 1674, 856, 23, 63, "Input"],
Cell[CellGroupData[{
Cell[56194, 1701, 5060, 124, 32, "Echo"],
Cell[61257, 1827, 8780, 211, 56, "Echo"],
Cell[70040, 2040, 888, 25, 32, "Echo"],
Cell[70931, 2067, 2245, 60, 32, "Echo"],
Cell[73179, 2129, 4397, 111, 32, "Echo"],
Cell[77579, 2242, 10720, 256, 77, "Echo"],
Cell[88302, 2500, 931, 27, 32, "Echo"],
Cell[89236, 2529, 1766, 48, 32, "Echo"],
Cell[91005, 2579, 1110, 32, 29, "Echo"],
Cell[92118, 2613, 1112, 32, 31, "Echo"],
Cell[93233, 2647, 138140, 3128, 578, "Echo"]
}, Open  ]]
}, Open  ]],
Cell[231400, 5779, 128, 3, 38, "Text"],
Cell[CellGroupData[{
Cell[231553, 5786, 428, 11, 83, "Input"],
Cell[231984, 5799, 1552, 50, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233585, 5855, 77, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[233687, 5859, 5428, 146, 402, "Input"],
Cell[239118, 6007, 56560, 1558, 542, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[295727, 7571, 108, 2, 42, "Subsubsection"],
Cell[295838, 7575, 672, 20, 88, "Input"],
Cell[296513, 7597, 338, 8, 63, "Text"],
Cell[296854, 7607, 2867, 75, 371, "Input"],
Cell[299724, 7684, 170, 7, 59, "Text"],
Cell[CellGroupData[{
Cell[299919, 7695, 914, 26, 83, "Input"],
Cell[300836, 7723, 1637, 50, 50, "Output"]
}, Open  ]],
Cell[302488, 7776, 156, 3, 38, "Text"],
Cell[302647, 7781, 769, 19, 129, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303453, 7805, 74, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[303552, 7809, 781, 22, 114, "Input"],
Cell[304336, 7833, 66, 2, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304439, 7840, 782, 22, 114, "Input"],
Cell[305224, 7864, 66, 2, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305339, 7872, 317, 12, 43, "Subsubsection"],
Cell[305659, 7886, 53, 0, 38, "Text"],
Cell[CellGroupData[{
Cell[305737, 7890, 1214, 38, 114, "Input"],
Cell[306954, 7930, 96685, 2467, 381, "Output"]
}, Open  ]],
Cell[403654, 10400, 208, 8, 38, "Text"],
Cell[CellGroupData[{
Cell[403887, 10412, 1625, 47, 139, "Input"],
Cell[405515, 10461, 33676, 898, 422, "Output"]
}, Open  ]],
Cell[439206, 11362, 226, 7, 39, "Text"],
Cell[CellGroupData[{
Cell[439457, 11373, 1145, 35, 85, "Input"],
Cell[440605, 11410, 7653, 253, 61, "Output"],
Cell[448261, 11665, 66, 2, 50, "Output"]
}, Open  ]],
Cell[448342, 11670, 182, 6, 38, "Text"],
Cell[CellGroupData[{
Cell[448549, 11680, 1154, 40, 126, "Input"],
Cell[449706, 11722, 66, 2, 50, "Output"]
}, Open  ]],
Cell[449787, 11727, 171, 5, 39, "Text"],
Cell[449961, 11734, 767, 27, 39, "Text"],
Cell[450731, 11763, 453, 16, 65, "Text"],
Cell[451187, 11781, 337, 13, 39, "Text"],
Cell[451527, 11796, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[451620, 11803, 51, 0, 78, "Section"],
Cell[451674, 11805, 193, 6, 38, "Text"],
Cell[CellGroupData[{
Cell[451892, 11815, 2241, 63, 136, "Input"],
Cell[CellGroupData[{
Cell[454158, 11882, 7953, 223, 51, "Echo"],
Cell[462114, 12107, 9702, 266, 53, "Echo"]
}, Open  ]]
}, Open  ]],
Cell[471843, 12377, 352, 12, 39, "Text"],
Cell[CellGroupData[{
Cell[472220, 12393, 1441, 45, 116, "Input"],
Cell[473664, 12440, 2211, 72, 41, "Output"]
}, Open  ]],
Cell[475890, 12515, 4800, 147, 267, "Input"],
Cell[480693, 12664, 4741, 146, 267, "Input"],
Cell[485437, 12812, 44, 1, 4, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[485518, 12818, 50, 0, 78, "Section"],
Cell[485571, 12820, 354, 13, 41, "Text"],
Cell[CellGroupData[{
Cell[485950, 12837, 353, 12, 42, "Input"],
Cell[486306, 12851, 31, 0, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486374, 12856, 1845, 55, 136, "Input"],
Cell[CellGroupData[{
Cell[488244, 12915, 3839, 118, 46, "Echo"],
Cell[492086, 13035, 4356, 133, 52, "Echo"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[496491, 13174, 942, 28, 87, "Input"],
Cell[497436, 13204, 14709, 407, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512182, 13616, 5226, 161, 335, "Input"],
Cell[517411, 13779, 116564, 3063, 567, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634012, 16847, 5205, 160, 335, "Input"],
Cell[639220, 17009, 130222, 3347, 669, "Output"]
}, Open  ]],
Cell[769457, 20359, 44, 1, 4, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[769538, 20365, 202, 9, 83, "Section"],
Cell[769743, 20376, 782, 28, 41, "Text"],
Cell[770528, 20406, 3416, 77, 345, "Input"],
Cell[CellGroupData[{
Cell[773969, 20487, 1090, 35, 99, "Input"],
Cell[775062, 20524, 31, 0, 36, "Output"]
}, Open  ]],
Cell[775108, 20527, 44, 1, 4, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[775189, 20533, 104, 1, 78, "Section"],
Cell[775296, 20536, 77, 2, 36, "Input"],
Cell[775376, 20540, 405, 12, 60, "Input"],
Cell[775784, 20554, 532, 10, 129, "Input"],
Cell[776319, 20566, 3737, 110, 244, "Input"],
Cell[780059, 20678, 162, 5, 36, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/src/bimetric-lapses-nr.m <==
eqn$gW[t_,r_] := 2*(1 + p[t, r]^2)*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]) - 2*R[t, r]*((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(-(P[2, 1, R[t, r]]*(2*P[0, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])) + 4*P[1, 1, R[t, r]]*(2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])))) + 4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*R[t, r] + gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*(fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + gB[t, r]^2*(k$g*fA[t, r]^2*gA[t, r]*P[2, 1, R[t, r]]*(4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*(2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - P[2, 0, R[t, r]]) + (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*(1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]*R[t, r]^2*(-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])))

eqn$fW[t_,r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*(2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*(P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(2*gK2[t, r]*Lt[t, r]*P[1, 2, R[t, r]]^2 + (-(gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]) + fK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r]) + 2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]]^2*Derivative[0, 1][gB][t, r] + fK2[t, r]*(1 + p[t, r]^2)*(-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 - P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*Derivative[0, 1][p][t, r])) + gB[t, r]^2*(k$g*fA[t, r]^2*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*(2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*(1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 2*fA[t, r]*gA[t, r]^2*R[t, r]^2*(fA[t, r]^2*(1 + p[t, r]^2)*(2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-3*P[1, 1, R[t, r]] + 2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*R[t, r]) + 2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*(2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*(2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*(fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*Derivative[0, 1][p][t, r])))

eqn$gW2[t_,r_] := k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]] - 4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 0, R[t, r]] - 2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*(-2*gT$JK2[t, r]*Lt[t, r]^2 + gT$\[Rho][t, r]*(Lt[t, r]^2 + p[t, r]^2) + P[2, 0, R[t, r]]) - 4*fA[t, r]*gA[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]^2)*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*(fA[t, r]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + R[t, r]*(-((1 + gB[t, r]^2*gK2[t, r]^2*(3*Lt[t, r]^2 - p[t, r]^2))*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]) + 4*gB[t, r]^2*gK2[t, r]^2*Lt[t, r]^2*P[1, 2, R[t, r]]^2*R[t, r] - 2*gB[t, r]^2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] + gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) + P[1, 1, R[t, r]]*(-4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*(gK2[t, r]*p[t, r]^2 - 2*fK2[t, r]*Lt[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))) + gA[t, r]*Lt[t, r]*R[t, r]*(4*fK2[t, r]*gB[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]*(gK2[t, r]*Lt[t, r] - fK2[t, r]*R[t, r]) + P[2, 1, R[t, r]]*((1 + gB[t, r]^2*gK2[t, r]^2)*P[2, 1, R[t, r]] - 2*gB[t, r]^2*gK2[t, r]*P[0, 2, R[t, r]]*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r])) - 2*P[1, 1, R[t, r]]*(-2*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 + gB[t, r]^2*gK2[t, r]*(2*gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))))) + 4*fA[t, r]*gA[t, r]^2*gB[t, r]*gK2[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(fA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*(1 + p[t, r]^2)*P[1, 1, R[t, r]]^2 + Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + 2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*(4*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r] - fA[t, r]*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*gA[t, r]*gB[t, r]*Lt[t, r]^2*p[t, r]*R[t, r]^2*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*(-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 2*gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*(fA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] + 2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r])) + 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + p[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]^2

eqn$fW2[t_,r_] := k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2))) + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*P[2, 1, R[t, r]] + 2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]) + 2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*P[2, 1, R[t, r]] + R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2))))) + 2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*(fA[t, r]*Lt[t, r]*(-(P[1, 1, R[t, r]]*(4*fK2[t, r]*gB[t, r]^2*P[1, 2, R[t, r]]*R[t, r]^2*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 - 2*fK1[t, r]*fK2[t, r]*gB[t, r]^2*R[t, r]^2 + 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))) + R[t, r]*(4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]^2*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*R[t, r]^2 + 2*fK2[t, r]*gB[t, r]^2*R[t, r]*(-2*gK2[t, r]*Lt[t, r] + fK1[t, r]*R[t, r])) + 2*fK2[t, r]*gB[t, r]^2*P[2, 1, R[t, r]]*R[t, r]*(-(fK1[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]*R[t, r] + fK2[t, r]*(P[2, 1, R[t, r]] + P[0, 2, R[t, r]]*R[t, r])))) + gA[t, r]*R[t, r]*(P[1, 2, R[t, r]]*(gB[t, r]^2*gK2[t, r]^2*(4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) - P[2, 1, R[t, r]])*R[t, r] + 2*fK2[t, r]*gB[t, r]^2*gK2[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r]^2 - p[t, r]^2*P[1, 1, R[t, r]]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]*R[t, r]^2 + P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2)) + Lt[t, r]^2*(-2*fK2[t, r]^2*gB[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^3 + P[1, 1, R[t, r]]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 2, R[t, r]]*R[t, r]^3 + P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))))) + 4*fA[t, r]*gA[t, r]^2*gB[t, r]*Lt[t, r]^2*p[t, r]*R[t, r]^2*(gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])) - 2*fK2[t, r]*gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + 2*gA[t, r]^2*Lt[t, r]^2*(fA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*P[2, 1, R[t, r]] - R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + gA[t, r]*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))*Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*fK2[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*(2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*(fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] - 2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(4*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]^2 + gA[t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2

eqn$cW[t_,r_] := 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*R[t, r]^2

eqr$gW[t_,r_] := 2*(1 + p[t, r]^2)*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]) - 2*R[t, r]*((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(4*P[1, 1, R[t, r]]*(2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r]) - P[2, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*R[t, r] + gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*(fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - P[2, 0, R[t, r]]) + (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + fA[t, r]*gA[t, r]*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*(1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]*gB[t, r]^2*R[t, r]^2*(-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])))

eqr$fW[t_,r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*(2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*(P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(fK1[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gK2[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]^2 - P[0, 3, R[t, r]]*P[2, 1, R[t, r]]))*Derivative[0, 1][fB][t, r]) + 2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]]^2*Derivative[0, 1][gB][t, r] + fK2[t, r]*(1 + p[t, r]^2)*(-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 - P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*Derivative[0, 1][p][t, r])) + r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*(2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*(1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 2*fA[t, r]*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*(fA[t, r]^2*(1 + p[t, r]^2)*(2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-3*P[1, 1, R[t, r]] + 2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*R[t, r]) + 2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*(2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*(2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*(fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*Derivative[0, 1][p][t, r])))

eqr$gW2[t_,r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]] - 4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 0, R[t, r]] - 2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*(-2*gT$JK2[t, r]*Lt[t, r]^2 + gT$\[Rho][t, r]*(Lt[t, r]^2 + p[t, r]^2) + P[2, 0, R[t, r]]) - 4*fA[t, r]*gA[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]^2)*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-4*fK2[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*R[t, r]*(2*P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + gK2[t, r]^2*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r]) - 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]))) + fA[t, r]*(fK2[t, r]^2*P[1, 1, R[t, r]]*(4*P[1, 1, R[t, r]] - 3*P[2, 1, R[t, r]])*R[t, r] + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*(4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + gK2[t, r]^2*(p[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Lt[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*gK2[t, r]*(fA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*(1 + p[t, r]^2)*P[1, 1, R[t, r]]^2 + Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + fA[t, r]*Lt[t, r]*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*(-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 2*gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + p[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) - fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(4*Lt[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*(-Derivative[0, 1][fB][t, r] + Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*(4*P[1, 2, R[t, r]]*R[t, r]*(Derivative[0, 1][fB][t, r] - Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]) + P[2, 1, R[t, r]]*(Derivative[0, 1][fB][t, r] + 2*Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]))) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(-(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]))) + 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + P[1, 2, R[t, r]]*(2*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))))

eqr$fW2[t_,r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*(fA[t, r]*Lt[t, r]*(4*gK2[t, r]^2*P[1, 2, R[t, r]]^2 + fK2[t, r]^2*(-(P[1, 1, R[t, r]]*(3*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])) + P[2, 1, R[t, r]]*(2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] + P[1, 2, R[t, r]])*R[t, r])) + 2*fK2[t, r]*(fK1[t, r]*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))) + gA[t, r]*(gK2[t, r]^2*P[1, 2, R[t, r]]*(4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + fK2[t, r]^2*R[t, r]*(p[t, r]^2*P[1, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + 3*P[2, 1, R[t, r]]) + Lt[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))) + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2))) + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*P[2, 1, R[t, r]] + 2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]) + 2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*P[2, 1, R[t, r]] + R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2)))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*Lt[t, r]*(gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])) - 2*fK2[t, r]*gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + fA[t, r]*fK2[t, r]*(gA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*(2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*(gA[t, r]^3*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) - 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(Lt[t, r]^2*P[1, 1, R[t, r]] - p[t, r]^2*P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(2*Lt[t, r]^2*(4*P[1, 2, R[t, r]]^2 - P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] + (3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]^2*R[t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])) + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*(P[1, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r] - 4*P[1, 2, R[t, r]]*R[t, r]^2*Derivative[0, 1][gB][t, r]) + R[t, r]*(2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]*(-Derivative[0, 1][fB][t, r] + R[t, r]*Derivative[0, 1][gB][t, r]) - P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(Derivative[0, 1][fB][t, r] + 2*R[t, r]*Derivative[0, 1][gB][t, r]))))

eqr$cW[t_,r_] := 2*r^2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*R[t, r]^2



==> anc/src/bimetric-ss-nr.m <==
(* Bimetric equations in the case of spherical symmetry *)
(* Exported:  2019-03-19T16:01:37                       *)
(* Reference: Geometric mean of bimetric spacetimes     *)
(*            https://arxiv.org/abs/1803.09752          *)

(* Auxiliary equations *)

eq$Lt[t_,r_] := Sqrt[1 + p[t, r]^2]

eq$v[t_,r_] := p[t, r]/Lt[t, r]

(* Shifted elementary symmetric polynomials *)

$Vsign = -1;

eq$esP[n_,k_,v_] := Sum[ $Vsign \[Beta][i+k] * SymmetricPolynomial[ i, Table[v,n] ], {i, 0, n} ]

(* Regularized gB and fB *)

(* Shift vectors *)

eqn$gBet[t_,r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]

eqn$fBet[t_,r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqn$gV$\[Rho][t_,r_] := -P[2, 0, R[t, r]] - (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]

eqn$gV$j[t_,r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])

eqn$gV$JK1[t_,r_] := -(2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

eqn$gV$JK2[t_,r_] := -P[2, 0, R[t, r]] - ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqn$fV$\[Rho][t_,r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/(fA[t, r]*R[t, r]^2)) - P[2, 2, R[t, r]]/R[t, r]^2

eqn$fV$j[t_,r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2

eqn$fV$JK1[t_,r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*R[t, r]^2)

eqn$fV$JK2[t_,r_] := -(((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2)

(* Scalar constraints *)

eqn$gC$\[Rho][t_,r_] := gB[t, r]^(-2) + 2*gK1[t, r]*gK2[t, r] + gK2[t, r]^2 + (2*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) - Derivative[0, 1][gB][t, r]^2/(gA[t, r]^2*gB[t, r]^2) - (2*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

eqn$fC$\[Rho][t_,r_] := fB[t, r]^(-2) + 2*fK1[t, r]*fK2[t, r] + fK2[t, r]^2 + (2*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) - Derivative[0, 1][fB][t, r]^2/(fA[t, r]^2*fB[t, r]^2) - (2*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

(* Vector constraints *)

eqn$gC$j[t_,r_] := (2*gK1[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - (2*gK2[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - 2*Derivative[0, 1][gK2][t, r]

eqn$fC$j[t_,r_] := (2*fK1[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - (2*fK2[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - 2*Derivative[0, 1][fK2][t, r]

(* The solved p and its time evolution *)

eqn$p[t_,r_] := (-2*(gK1[t, r]*Derivative[0, 1][gB][t, r] - gK2[t, r]*Derivative[0, 1][gB][t, r] - gB[t, r]*Derivative[0, 1][gK2][t, r]))/(fA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

evol$eqn$p[t_,r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*(gA[t, r]*Lt[t, r]*Derivative[0, 1][fB][t, r] - fA[t, r]*Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*(-2*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*p[t, r] + 2*gAlp[t, r]*(gA[t, r]*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gB][t, r]))) + gB[t, r]*P[2, 1, R[t, r]]*(fA[t, r]*fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r])*gA[t, r]*p[t, r] + gA[t, r]*Lt[t, r]*Derivative[0, 1][fAlp][t, r] + fA[t, r]*(gA[t, r]*gAlp[t, r]*gK1[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gAlp][t, r] + gA[t, r]*q[t, r]*Derivative[0, 1][p][t, r])))/(fA[t, r]*gA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

(* Bimetric conservation law *)

eqn$bimConsLaw[t_,r_] := -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*Derivative[0, 1][fB][t, r])/(fA[t, r]*gB[t, r]) + fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 2*fK2[t, r]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*P[1, 2, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]*gB[t, r]))) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]

(* Evolution equations in the g-Sector (including sources) *)

evol$eqn$gA[t_,r_] := -(gA[t, r]*gAlp[t, r]*gK1[t, r]) + gBet[t, r]*Derivative[0, 1][gA][t, r] + gA[t, r]*Derivative[0, 1][gBet][t, r]

evol$eqn$gB[t_,r_] := -(gAlp[t, r]*gB[t, r]*gK2[t, r]) + gBet[t, r]*Derivative[0, 1][gB][t, r]

evol$eqn$gK1[t_,r_] := gAlp[t, r]*gK1[t, r]^2 + 2*gAlp[t, r]*gK1[t, r]*gK2[t, r] - k$g*gAlp[t, r]*g$JK1[t, r] + (Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r])/gA[t, r]^3 + (2*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) + gBet[t, r]*Derivative[0, 1][gK1][t, r] - Derivative[0, 2][gAlp][t, r]/gA[t, r]^2 - (2*gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

evol$eqn$gK2[t_,r_] := gAlp[t, r]/gB[t, r]^2 + gAlp[t, r]*gK1[t, r]*gK2[t, r] + 2*gAlp[t, r]*gK2[t, r]^2 - k$g*gAlp[t, r]*g$JK2[t, r] + (gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) - (Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^2*gB[t, r]) - (gAlp[t, r]*Derivative[0, 1][gB][t, r]^2)/(gA[t, r]^2*gB[t, r]^2) + gBet[t, r]*Derivative[0, 1][gK2][t, r] - (gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

(* Evolution equations in the f-Sector (including sources) *)

evol$eqn$fA[t_,r_] := -(fA[t, r]*fAlp[t, r]*fK1[t, r]) + fBet[t, r]*Derivative[0, 1][fA][t, r] + fA[t, r]*Derivative[0, 1][fBet][t, r]

evol$eqn$fB[t_,r_] := -(fAlp[t, r]*fB[t, r]*fK2[t, r]) + fBet[t, r]*Derivative[0, 1][fB][t, r]

evol$eqn$fK1[t_,r_] := fAlp[t, r]*fK1[t, r]^2 + 2*fAlp[t, r]*fK1[t, r]*fK2[t, r] - k$f*fAlp[t, r]*f$JK1[t, r] + (Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r])/fA[t, r]^3 + (2*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) + fBet[t, r]*Derivative[0, 1][fK1][t, r] - Derivative[0, 2][fAlp][t, r]/fA[t, r]^2 - (2*fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

evol$eqn$fK2[t_,r_] := fAlp[t, r]/fB[t, r]^2 + fAlp[t, r]*fK1[t, r]*fK2[t, r] + 2*fAlp[t, r]*fK2[t, r]^2 - k$f*fAlp[t, r]*f$JK2[t, r] + (fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) - (Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^2*fB[t, r]) - (fAlp[t, r]*Derivative[0, 1][fB][t, r]^2)/(fA[t, r]^2*fB[t, r]^2) + fBet[t, r]*Derivative[0, 1][fK2][t, r] - (fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

useEqn$[] := Block[{}, eq$gBet = eqn$gBet; eq$fBet = eqn$fBet; eq$gV$\[Rho] = eqn$gV$\[Rho]; eq$gV$j = eqn$gV$j; eq$gV$JK1 = eqn$gV$JK1; eq$gV$JK2 = eqn$gV$JK2; eq$fV$\[Rho] = eqn$fV$\[Rho]; eq$fV$j = eqn$fV$j; eq$fV$JK1 = eqn$fV$JK1; eq$fV$JK2 = eqn$fV$JK2; eq$gC$\[Rho] = eqn$gC$\[Rho]; eq$fC$\[Rho] = eqn$fC$\[Rho]; eq$gC$j = eqn$gC$j; eq$fC$j = eqn$fC$j; eq$p = eqn$p; evol$eq$p = evol$eqn$p; eq$bimConsLaw = eqn$bimConsLaw; evol$eq$gA = evol$eqn$gA; evol$eq$gB = evol$eqn$gB; evol$eq$gK1 = evol$eqn$gK1; evol$eq$gK2 = evol$eqn$gK2; evol$eq$fA = evol$eqn$fA; evol$eq$fB = evol$eqn$fB; evol$eq$fK1 = evol$eqn$fK1; evol$eq$fK2 = evol$eqn$fK2; eq$gW = eqn$gW; eq$fW = eqn$fW; eq$cW = eqn$cW; ]

(* Usual gB and fB *)

(* Shift vectors *)

eqr$gBet[t_,r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]

eqr$fBet[t_,r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqr$gV$\[Rho][t_,r_] := -P[2, 0, R[t, r]] - (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]

eqr$gV$j[t_,r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])

eqr$gV$JK1[t_,r_] := -(2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

eqr$gV$JK2[t_,r_] := -P[2, 0, R[t, r]] - ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqr$fV$\[Rho][t_,r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]] + fA[t, r]*P[2, 2, R[t, r]])/(fA[t, r]*R[t, r]^2))

eqr$fV$j[t_,r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2

eqr$fV$JK1[t_,r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*R[t, r]^2)

eqr$fV$JK2[t_,r_] := -(((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2)

(* Scalar constraints *)

eqr$gC$\[Rho][t_,r_] := (gA[t, r]^3*(1 + r^2*gB[t, r]^2*gK2[t, r]*(2*gK1[t, r] + gK2[t, r])) + 2*r*gB[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) - gA[t, r]*(gB[t, r]^2 + r^2*Derivative[0, 1][gB][t, r]^2 + 2*r*gB[t, r]*(3*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])))/(r^2*gA[t, r]^3*gB[t, r]^2)

eqr$fC$\[Rho][t_,r_] := (fA[t, r]^3*(1 + r^2*fB[t, r]^2*fK2[t, r]*(2*fK1[t, r] + fK2[t, r])) + 2*r*fB[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - fA[t, r]*(fB[t, r]^2 + r^2*Derivative[0, 1][fB][t, r]^2 + 2*r*fB[t, r]*(3*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])))/(r^2*fA[t, r]^3*fB[t, r]^2)

(* Vector constraints *)

eqr$gC$j[t_,r_] := (-2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/(r*gB[t, r])

eqr$fC$j[t_,r_] := (-2*(r*(-fK1[t, r] + fK2[t, r])*Derivative[0, 1][fB][t, r] + fB[t, r]*(-fK1[t, r] + fK2[t, r] + r*Derivative[0, 1][fK2][t, r])))/(r*fB[t, r])

(* The solved p and its time evolution *)

eqr$p[t_,r_] := (2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/(r*fA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

evol$eqr$p[t_,r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*(gA[t, r]*Lt[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - fA[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + P[1, 1, R[t, r]]*(-2*r*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*p[t, r] + 2*gAlp[t, r]*(gA[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fA[t, r]*(r*gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - Lt[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])))) + r*gB[t, r]*P[2, 1, R[t, r]]*(gA[t, r]*Lt[t, r]*Derivative[0, 1][fAlp][t, r] + fA[t, r]*(fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r])*gA[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gAlp][t, r] + gA[t, r]*(gAlp[t, r]*gK1[t, r]*p[t, r] + q[t, r]*Derivative[0, 1][p][t, r]))))/(r*fA[t, r]*gA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

(* Bimetric conservation law *)

eqr$bimConsLaw[t_,r_] := -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]))/(r*fA[t, r]*gB[t, r]) + fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 2*fK2[t, r]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*P[1, 2, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + (p[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]))/(r*gA[t, r]*gB[t, r]))) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]

(* Evolution equations in the g-Sector (including sources) *)

evol$eqr$gA[t_,r_] := gBet[t, r]*Derivative[0, 1][gA][t, r] + gA[t, r]*(-(gAlp[t, r]*gK1[t, r]) + Derivative[0, 1][gBet][t, r])

evol$eqr$gB[t_,r_] := gB[t, r]*(gBet[t, r]/r - gAlp[t, r]*gK2[t, r]) + gBet[t, r]*Derivative[0, 1][gB][t, r]

evol$eqr$gK1[t_,r_] := (Derivative[0, 1][gA][t, r]*(r*gB[t, r]*Derivative[0, 1][gAlp][t, r] + 2*gAlp[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + r*gA[t, r]^3*gB[t, r]*(gAlp[t, r]*(gK1[t, r]^2 + 2*gK1[t, r]*gK2[t, r] - k$g*g$JK1[t, r]) + gBet[t, r]*Derivative[0, 1][gK1][t, r]) - gA[t, r]*(r*gB[t, r]*Derivative[0, 2][gAlp][t, r] + 2*gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])))/(r*gA[t, r]^3*gB[t, r])

evol$eqr$gK2[t_,r_] := (r*gAlp[t, r]*gB[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + gA[t, r]^3*(gAlp[t, r]*(1 + r^2*gB[t, r]^2*(gK1[t, r]*gK2[t, r] + 2*gK2[t, r]^2 - k$g*g$JK2[t, r])) + r^2*gB[t, r]^2*gBet[t, r]*Derivative[0, 1][gK2][t, r]) - gA[t, r]*(r*gB[t, r]*Derivative[0, 1][gAlp][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + gAlp[t, r]*(gB[t, r]^2 + r^2*Derivative[0, 1][gB][t, r]^2 + r*gB[t, r]*(4*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r]))))/(r^2*gA[t, r]^3*gB[t, r]^2)

(* Evolution equations in the f-Sector (including sources) *)

evol$eqr$fA[t_,r_] := fBet[t, r]*Derivative[0, 1][fA][t, r] + fA[t, r]*(-(fAlp[t, r]*fK1[t, r]) + Derivative[0, 1][fBet][t, r])

evol$eqr$fB[t_,r_] := fB[t, r]*(fBet[t, r]/r - fAlp[t, r]*fK2[t, r]) + fBet[t, r]*Derivative[0, 1][fB][t, r]

evol$eqr$fK1[t_,r_] := (Derivative[0, 1][fA][t, r]*(r*fB[t, r]*Derivative[0, 1][fAlp][t, r] + 2*fAlp[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r])) + r*fA[t, r]^3*fB[t, r]*(fAlp[t, r]*(fK1[t, r]^2 + 2*fK1[t, r]*fK2[t, r] - k$f*f$JK1[t, r]) + fBet[t, r]*Derivative[0, 1][fK1][t, r]) - fA[t, r]*(r*fB[t, r]*Derivative[0, 2][fAlp][t, r] + 2*fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])))/(r*fA[t, r]^3*fB[t, r])

evol$eqr$fK2[t_,r_] := (r*fAlp[t, r]*fB[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fA[t, r]^3*(fAlp[t, r]*(1 + r^2*fB[t, r]^2*(fK1[t, r]*fK2[t, r] + 2*fK2[t, r]^2 - k$f*f$JK2[t, r])) + r^2*fB[t, r]^2*fBet[t, r]*Derivative[0, 1][fK2][t, r]) - fA[t, r]*(r*fB[t, r]*Derivative[0, 1][fAlp][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fAlp[t, r]*(fB[t, r]^2 + r^2*Derivative[0, 1][fB][t, r]^2 + r*fB[t, r]*(4*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r]))))/(r^2*fA[t, r]^3*fB[t, r]^2)

useEqr$[] := Block[{}, eq$gBet = eqr$gBet; eq$fBet = eqr$fBet; eq$gV$\[Rho] = eqr$gV$\[Rho]; eq$gV$j = eqr$gV$j; eq$gV$JK1 = eqr$gV$JK1; eq$gV$JK2 = eqr$gV$JK2; eq$fV$\[Rho] = eqr$fV$\[Rho]; eq$fV$j = eqr$fV$j; eq$fV$JK1 = eqr$fV$JK1; eq$fV$JK2 = eqr$fV$JK2; eq$gC$\[Rho] = eqr$gC$\[Rho]; eq$fC$\[Rho] = eqr$fC$\[Rho]; eq$gC$j = eqr$gC$j; eq$fC$j = eqr$fC$j; eq$p = eqr$p; evol$eq$p = evol$eqr$p; eq$bimConsLaw = eqr$bimConsLaw; evol$eq$gA = evol$eqr$gA; evol$eq$gB = evol$eqr$gB; evol$eq$gK1 = evol$eqr$gK1; evol$eq$gK2 = evol$eqr$gK2; evol$eq$fA = evol$eqr$fA; evol$eq$fB = evol$eqr$fB; evol$eq$fK1 = evol$eqr$fK1; evol$eq$fK2 = evol$eqr$fK2; eq$gW = eqr$gW; eq$fW = eqr$fW; eq$cW = eqr$cW; ]


